Young Flattenings in the Schur module basis

There are several isomorphic constructions for the irreducible polynomial representations of the general linear group in characteristic zero. The two most well-known versions are called Schur modules and Weyl modules. Steven Sam used a Weyl module implementation in 2009 for his Macaulay2 package PieriMaps. This implementation can be used to compute so-called Young flattenings of polynomials. Over the Schur module basis Oeding and Farnsworth describe a simple combinatorial procedure that is supposed to give the Young flattening, but their construction is not equivariant. In this paper we clarify this issue, present the full details of the theory of Young flattenings in the Schur module basis, and give a software implementation in this basis. Using Reuven Hodges' recently discovered Young tableau straightening algorithm in the Schur module basis as a subroutine, our implementation outperforms Sam's PieriMaps implementation by several orders of magnitude on many examples, in particular for powers of linear forms, which is the case of highest interest for proving border Waring rank lower bounds.

==> anc/Cargo.toml <==
[package]
name = "flattening"
version = "0.1.0"
authors = ["iken"]
edition = "2018"

# See more keys and their definitions at https://doc.rust-lang.org/cargo/reference/manifest.html

[dependencies]
itertools = "0.10.0"
num-rational = "0.4"
gcd = "2.0.1"
serial_test = "*"


==> anc/README.txt <==
This file explains how to use the source code files to compile the code provided with the paper. It consists of two steps: First, compiling Reuven Hodges' straightening c code into a library file libstraightening.a and then setting up a rust compiler and compiling the rust code using libstraightening.a as a library.


=============================================
Compiling Hodges' c code into a library
=============================================
1. Extract all files.

2. Copy the file 'straighten-rust-interface.c' into the directory 'src_c_Reuven_Hodges' that contains the other extracted .c files from the .zip file. This folder contains Reuven Hodges' tableau straightening code.

3. If Macaulay2 is not installed (i.e., the command 'M2' cannot be started from the command line), as a workaround the file 'straighten-rust-interface-mod.c' can be used instead and renamed to 'straighten-rust-interface.c'. This will remove the dependency on Macaulay2, but will result in slower rank computations in most cases.

4. Create .o files by using the following gcc command in that directory. You need to have several libraries installed. This compilation step can take a while.

gcc -O3 -c -Wall -Wno-unused-variable -fopenmp straighten-rust-interface.c straighten_hash_table.c search_sort_util.c straighten.c

5. Run the following command to create a file 'libstraightening.a':

ar -rc libstraightening.a *.o




=============================================
Setting up rust and compiling the rust code using Hodges's c code
=============================================
1. On Linux, install rustup and cargo using the command
curl --proto '=https' --tlsv1.2 -sSf https://sh.rustup.rs | sh

2. You might need to also run
source $HOME/.cargo/env

3. Go to a directory in which you want to have the rust flattening project and type
cargo new --vcs=none flattening

4. Copy the file 'libstraightening.a' into the newly created directory 'flattening'

5. Overwrite the 'Cargo.toml' with the file provided.

5. Copy 'build.rs' to the directory that contains 'Cargo.toml'

6. Copy all other .rs files into the directory 'flattening/src', overwriting the file 'main.rs'

7. In the 'flattening' directory run the command
cargo build --release
This requires you to have several c libraries installed.

8. This creates an executable file 'flattening' in the directory 'flattening/target/release'.

9. The program is executed for example via
target/release/flattening 4 [4,3,2,1] [1,2,3] 3*a^2*b
which gives a rank of the flattening matrix of 14.


==> anc/build.rs <==
fn main() {
    println!("cargo:rustc-link-search=.");//In order to successfully link Reuven Hodges' straightening code. The directory of the .a file.
    println!("cargo:rustc-flags=-lgmp -lgomp");//In order to successfully link Reuven Hodges' straightening code. Required external C libraries.
}


==> anc/src_c_Reuven_Hodges/search_sort_util.c <==
#include "search_sort_util.h"

//##########################################
//# PRINT FUNCTIONS
//##########################################

void print_uint8_t(const uint8_t* data, size_t size) {
    s_printf("%s", "");
	for(size_t i=0; i<size; i++) {
		printf("%u ", data[i]);
	}
	printf("\n");
}

void print_uint32_t(const uint32_t* data, size_t size) {
    s_printf("%s", "");
	for(size_t i=0; i<size; i++) {
		printf("%u ", data[i]);
	}
	printf("\n");
}

void print_int32_t(const int32_t* data, size_t size) {
    s_printf("%s", "");
    for(size_t i=0; i<size; i++) {
        printf("%d ", data[i]);
    }
    printf("\n");
}

void print_2d_uint8_t(const uint8_t* data, size_t size1, size_t size2) {
	for(size_t i=0; i<size1; i++) {
        s_printf("%s", "");
		for(size_t j=0; j<size2; j++) {
			printf("%u ", data[i*size2 + j]);
		}
		printf("\n");
	}	
}

void print_2d_uint32_t(const uint32_t* data, size_t size1, size_t size2) {
	for(size_t i=0; i<size1; i++) {
        s_printf("%s", "");
		for(size_t j=0; j<size2; j++) {
			printf("%u ", data[i*size2 + j]);
		}
		printf("\n");
	}	
}

void print_2d_int32_t(const int32_t* data, size_t size1, size_t size2) {
    for(size_t i=0; i<size1; i++) {
        s_printf("%s", "");
        for(size_t j=0; j<size2; j++) {
            printf("%d ", data[i*size2 + j]);
        }
        printf("\n");
    }   
}

void print_2d_int64_t(const int64_t* data, size_t size1, size_t size2) {
    for(size_t i=0; i<size1; i++) {
        s_printf("%s", "");
        for(size_t j=0; j<size2; j++) {
            printf("%" PRId64 " ", data[i*size2 + j]);
        }
        printf("\n");
    }   
}

void print_2d_mpz_t(const mpz_t* data, size_t size1, size_t size2) {
    for(size_t i=0; i<size1; i++) {
        s_printf("%s", "");
        for(size_t j=0; j<size2; j++) {
            gmp_printf("%Zd ", data[i*size2 + j]);
        }
        printf("\n");
    }   
}

void print_2d_compact_uint32_t(const uint32_t* data, size_t size1, size_t size2) {
    for(size_t i=0; i<size1; i++) {
        printf("(");
        for(size_t j=0; j<(size2-1); j++) {
            printf("%u,", data[i*size2 + j]);
        }
        printf("%u)", data[i*size2 + (size2-1)]);
    }   
}

void print_2d_compact_uint8_t(const uint8_t* data, size_t size1, size_t size2) {
    for(size_t i=0; i<size1; i++) {
        printf("(");
        for(size_t j=0; j<(size2-1); j++) {
            printf("%u,", data[i*size2 + j]);
        }
        printf("%u)", data[i*size2 + (size2-1)]);
    }   
}

void print_tableau(struct tableau * t, struct shape_data_c * s_data, int coeff, int topbar, int bottombar, int tableau_display_mode) {
    int pad = 1;
    for(int b = 0; b < s_data[0].num_boxes; b++) {
        if(t[0].entries[b] > 9 && pad < 2) {
            pad = 3;
        }
        if(t[0].entries[b] > 99 && pad < 3) {
            pad = 4;
        }
    }
    if(topbar) { s_printf("--------------------------------------------------\n"); }
    
    if(tableau_display_mode) { 
        char t_string[256];
        tableau_to_string(t, t_string, coeff, s_data, 0);
        s_printf("%s\n", t_string);
    }
    else {
        if(coeff) { s_printf("Coeff: %" PRId64 "\n", t[0].coefficient); }
        for(int r = 0; r < s_data[0].conjugate[0]; r++) {
            s_printf("%s", "");
            for(int c = 0; c < s_data[0].shape[r]; c++) {
                printf("%*u ", pad, t[0].entries[s_data[0].row_col_to_box[(r * s_data[0].shape[0]) + c]]);
            }
            printf("\n");
        }
    }
    if(bottombar) { s_printf("--------------------------------------------------\n"); }
}

void print_packed_tableau(struct packed_tableau * t, struct shape_data_c * s_data, int topbar, int bottombar, int tableau_display_mode) {
    int pad = 1;
    for(int b = 0; b < s_data[0].num_packed_boxes; b++) {
        if(t[0].entries[b] > 9 && pad < 2) {
            pad = 3;
        }
        if(t[0].entries[b] > 99 && pad < 3) {
            pad = 4;
        }
    }
    if(topbar) { s_printf("--------------------------------------------------\n"); }
    if(tableau_display_mode) {
        char t_string[256];
        packed_tableau_to_string(t, t_string, s_data);
        s_printf("%s\n", t_string);
    }
    else {
        for(int r = 0; r < s_data[0].conjugate[0]; r++) {
            s_printf("%s", "");
            for(int c = 0; c < s_data[0].shape[r]; c++) {
                printf("%*u ", pad, get_packed(t[0].entries, s_data[0].row_col_to_box[(r * s_data[0].shape[0]) + c]));
            }
            printf("\n");
        }
    }
    if(bottombar) { s_printf("--------------------------------------------------\n"); }
}

void print_straighten_result_int64_t(int64_t * straighten_result, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, int index_only, int tableau_display_mode) {
    int nonzero = 0;
    int64_t temp = 0;
    for(int sstd_index = 0; sstd_index < sstd_data[0].num_sstd_tableau; sstd_index++) {
        if(straighten_result[sstd_index] != 0) {
            if(index_only) {
                s_printf("[ %d ] => %" PRId64 "\n", sstd_index, straighten_result[sstd_index]);
            }
            else {
                temp = sstd_data[0].all_sstd_tableau[sstd_index].coefficient;
                sstd_data[0].all_sstd_tableau[sstd_index].coefficient = straighten_result[sstd_index];
                print_tableau(sstd_data[0].all_sstd_tableau + sstd_index, s_data, !tableau_display_mode, !tableau_display_mode, !tableau_display_mode, tableau_display_mode);
                sstd_data[0].all_sstd_tableau[sstd_index].coefficient = temp;
            }
            nonzero++;
        }
    }
    straighten_log(STRAIGHTEN_INFO, "Total of %d terms nonzero.", nonzero);
}

/*
void print_straighten_result_bigint(mpz_t * straighten_result, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, int pretty_print) {
    int nonzero = 0;
    for(int sstd_index = 0; sstd_index < sstd_data[0].num_sstd_tableau; sstd_index++) {
        if(mpz_cmp_si(straighten_result[sstd_index], 0) != 0) {
            if(pretty_print == 1) {
                s_printf("--------------------------------------------------\n");
            }
            s_printf("[ %d ] => %s\n", sstd_index, mpz_get_str(NULL, 10, straighten_result[sstd_index]));
            if(pretty_print == 1) {
                print_tableau(sstd_data[0].all_sstd_tableau + sstd_index, s_data, 0, 0, 0, 0);
                s_printf("--------------------------------------------------\n");
            }
            nonzero++;
        }
    }
    s_printf("Total of %d terms nonzero.\n", nonzero);
}
*/

//##########################################
//# TABLEAU MANIPULATION
//##########################################

void* realloc_zero(void* pBuffer, size_t oldSize, size_t newSize) {
    void* pNew = realloc(pBuffer, newSize);
    if ( newSize > oldSize && pNew ) {
        size_t diff = newSize - oldSize;
        void* pStart = ((char*)pNew) + oldSize;
        memset(pStart, 0, diff);
    }
    return pNew;
}

extern inline int8_t get_packed(const uint8_t * d, const uint8_t pos);

extern inline void set_packed(uint8_t * d, const uint8_t pos, const uint8_t val);

extern inline void set_packed_mult(uint8_t * d, const uint8_t * s, const int len);

extern inline void mpz_set_sll(mpz_t n, long long sll);

extern inline unsigned long long mpz_get_ull(mpz_t n);

extern inline long long mpz_get_sll(mpz_t n);

extern inline int factorial(int x);

void straighten_gen_permutations(uint8_t * perm, size_t size, uint8_t * storage) {           
    int p[size+1];
    register int i, j, x, n=0, tmp;
    
    for(i = 0; i < size; i++){
        p[i] = i;
    }

    p[size] = size;
    for(x = 0; x < size; x++)
        storage[n*size + x] = perm[x];
    n++;
    i = 1;
    while(i < size){
        p[i]--;    
        j = i % 2 * p[i];
        tmp = perm[j];
        perm[j] = perm[i];
        perm[i] = tmp;
        
        for(x = 0; x < size; x++)
            storage[n*size + x] = perm[x];
        n++;
        i = 1;
        while (!p[i]){
            p[i] = i;
            i++;
        }
    }
}

//##########################################
//# COMPARISON FUNCTIONS
//##########################################

extern inline int compare_uint8_lex(const uint8_t* x, const uint8_t* y, const size_t len) ;

extern inline int compare_uint8(const void* x, const void* y);

extern inline int compare_uint8_lex_s(void *arg, const void *lhs, const void *rhs);

extern inline int compare_uint8_lex_r(const void *lhs, const void *rhs, void *arg);

extern inline int sstd_tableau_colword_cmp_s(void *arg, const void *lhs, const void *rhs);

extern inline int sstd_tableau_colword_cmp_r(const void *lhs, const void *rhs, void *arg);

extern inline int sstd_tableau_rowword_cmp_rev_s(void *arg, const void *lhs, const void *rhs);

extern inline int sstd_tableau_rowword_cmp_rev_r(const void *lhs, const void *rhs, void *arg);

extern inline int sstd_tableau_rowword_single_cmp_rev_r(const void *arg1, const void *arg2, void *arg);

extern inline void * _straighten_bsearch_r(const void *key, const void *base, size_t nmemb, size_t size,
                 int (*compar) (const void *, const void *, void *), void *arg);

extern inline int straighten_bsearch_r(const void *key, const void *base, size_t nmemb, size_t size,
                  int (*compar) (const void *, const void *, void *), void *arg);



void set_tableau_bulk(struct tableau * tableau_array, size_t size, struct shape_data_c * s_data) {
    uint8_t * tableau_entries = (uint8_t*) calloc(size * s_data[0].num_boxes, sizeof(uint8_t));
    if(tableau_entries == NULL) {
        straighten_log(STRAIGHTEN_FATAL, "Could not create tableau array.");
        exit(EXIT_FAILURE);
    }
    for(int tab = 0; tab < size; tab++) {
        tableau_array[tab].entries = tableau_entries;
        tableau_entries = tableau_entries + s_data[0].num_boxes;
    }
}

void copy_tableau_bulk(struct tableau * dest, struct tableau * src, size_t size, struct shape_data_c * s_data, int contiguous) {
    if(contiguous == 1) {
        memcpy(dest[0].entries, src[0].entries, size * s_data[0].num_boxes * sizeof(uint8_t));
    }
    else {
        for(int tab = 0; tab < size; tab++) {
            memcpy(dest[tab].entries, src[tab].entries, s_data[0].num_boxes * sizeof(uint8_t));
            dest[tab].coefficient = src[tab].coefficient;
        }
    }   
}

void set_packed_tableau_bulk(struct packed_tableau * tableau_array, size_t size, struct shape_data_c * s_data) {
    uint8_t * tableau_entries = (uint8_t*) calloc(size * s_data[0].num_packed_boxes, sizeof(uint8_t));
    if(tableau_entries == NULL) {
        straighten_log(STRAIGHTEN_FATAL, "Could not create packed tableau array.");
        exit(EXIT_FAILURE);
    }
    for(int tab = 0; tab < size; tab++) {
        tableau_array[tab].entries = tableau_entries;
        tableau_entries = tableau_entries + s_data[0].num_packed_boxes;
    }
}

void copy_packed_tableau_bulk(struct packed_tableau * dest, struct packed_tableau * src, size_t size, struct shape_data_c * s_data, int contiguous) {
    if(contiguous == 1) {
        memcpy(dest[0].entries, src[0].entries, size * s_data[0].num_packed_boxes * sizeof(uint8_t));
    }
    else {
        for(int tab = 0; tab < size; tab++) {
            memcpy(dest[tab].entries, src[tab].entries, s_data[0].num_packed_boxes * sizeof(uint8_t));
        }
    }   
}

void realloc_packed_tableau_bulk_contiguous(struct packed_tableau ** tableau_array, size_t old_size, size_t new_size, struct shape_data_c * s_data) {
    tableau_array[0] = (struct packed_tableau *) realloc_zero(tableau_array[0], old_size * sizeof(struct packed_tableau), new_size * sizeof(struct packed_tableau));
    if(tableau_array[0] == NULL && new_size != 0) {
        straighten_log(STRAIGHTEN_FATAL, "Could not realloc packed tableau array.");
        exit(EXIT_FAILURE);
    }
    if(new_size != 0) {
        uint8_t * tableau_entries = (uint8_t*) realloc_zero(tableau_array[0][0].entries, old_size * s_data[0].num_packed_boxes * sizeof(uint8_t), new_size * s_data[0].num_packed_boxes * sizeof(uint8_t));
        if(tableau_entries == NULL) {
            straighten_log(STRAIGHTEN_FATAL, "Could not realloc packed tableau array entries.");
            exit(EXIT_FAILURE);
        }
        for(int tab = 0; tab < new_size; tab++) {
            tableau_array[0][tab].entries = tableau_entries;
            tableau_entries = tableau_entries + s_data[0].num_packed_boxes;
        }        
    }
}

void realloc_tableau_bulk_contiguous(struct tableau ** tableau_array, size_t old_size, size_t new_size, struct shape_data_c * s_data) {
    tableau_array[0] = (struct tableau *) realloc_zero(tableau_array[0], old_size * sizeof(struct tableau), new_size * sizeof(struct tableau));
    if(tableau_array[0] == NULL && new_size != 0) {
        straighten_log(STRAIGHTEN_FATAL, "Could not realloc tableau array.");
        exit(EXIT_FAILURE);
    }
    if(new_size != 0) {
        uint8_t * tableau_entries = (uint8_t*) realloc_zero(tableau_array[0][0].entries, old_size * s_data[0].num_boxes * sizeof(uint8_t), new_size * s_data[0].num_boxes * sizeof(uint8_t));
        if(tableau_entries == NULL) {
            straighten_log(STRAIGHTEN_FATAL, "Could not realloc tableau array entries.");
            exit(EXIT_FAILURE);
        }
        for(int tab = 0; tab < new_size; tab++) {
            tableau_array[0][tab].entries = tableau_entries;
            tableau_entries = tableau_entries + s_data[0].num_boxes;
        }
    }
}


int32_t shape_to_string(uint32_t * shape, uint32_t shape_length, char * shape_string) {
    int32_t index = 0;
    index += sprintf(&shape_string[index], "[");
    for(int entry = 0; entry < shape_length; entry++) {
        index += sprintf(&shape_string[index], "%u,", shape[entry]);
    }
    index--; //removes the trailing comma
    index += sprintf(&shape_string[index], "]");
    return index;
}

int32_t string_to_shape(uint32_t ** shape, uint32_t * shape_length, char * shape_string) {
    uint32_t max_size = 32;
    shape[0] = (uint32_t*) calloc(max_size, sizeof(uint32_t));
    shape_length[0] = 0;
    char * token;
    char * rest = NULL;
    
    uint32_t value = 0;

    token = strtok_r(shape_string,"([,])\n", &rest);
    while (token != NULL) {
        value = atoi(token);

        // this will be zero if token was not a number
        if (value == 0) {
            straighten_log(STRAIGHTEN_ERROR, "The supplied shape is formatted incorrectly.");
            return -1;
        }
        shape[0][shape_length[0]] = value;
        shape_length[0]++;
        token = strtok_r(NULL, "([,])\n", &rest);
        if(shape_length[0] == max_size) {
            straighten_log(STRAIGHTEN_ERROR, "The supplied shape has length greater than 32, this is not currently supported.");
            return -1;
        }
    }
    shape[0] = realloc(shape[0], shape_length[0] * sizeof(uint32_t));
    return ((shape_length[0] == 0) ? -1 : 1);
}

int32_t string_to_content(uint8_t ** content, uint8_t * content_length, char * shape_string) {
    uint32_t max_size = 128;
    content[0] = (uint8_t*) calloc(max_size, sizeof(uint8_t));
    content_length[0] = 0;
    char * token;
    char * rest = NULL;
    
    uint32_t value = 0;

    token = strtok_r(shape_string,"([,])\n", &rest);
    while (token != NULL) {
        value = atoi(token);

        // this will be zero if token was not a number
        if (value == 0) {
            straighten_log(STRAIGHTEN_ERROR, "The supplied content is formatted incorrectly.");
            return -1;
        }
        content[0][content_length[0]] = value;
        content_length[0]++;
        token = strtok_r(NULL, "([,])\n", &rest);
        if(content_length[0] == max_size) {
            straighten_log(STRAIGHTEN_ERROR, "The supplied content has length greater than 128, this is not currently supported.");
            return -1;
        }
    }
    content[0] = realloc(content[0], content_length[0] * sizeof(uint8_t));
    return ((content_length[0] == 0) ? -1 : 1);
}

int32_t get_tableau_content(uint8_t ** content, uint8_t * content_length, struct tableau * tab, struct shape_data_c * s_data) {
    content_length[0] = 0;
    for(int box = 0; box < s_data[0].num_boxes; box++) {
        if(tab[0].entries[box] > content_length[0]) {
            content_length[0] = tab[0].entries[box];
        }
    }
    content[0] = (uint8_t*)calloc(content_length[0], sizeof(uint8_t));
    for(int box = 0; box < s_data[0].num_boxes; box++) {
        content[0][tab[0].entries[box] - 1]++;
    }
    return 1;
}

int32_t tableau_to_string(struct tableau * tableau_arr, char * shape_string, int32_t coeff, struct shape_data_c * s_data, int row_word) {
    int32_t index = 0;
    if(coeff) {
        index += sprintf(&shape_string[index], "(");
    }
    index += sprintf(&shape_string[index], "[");
    for(int entry = 0; entry < s_data[0].num_boxes; entry++) {
        if(row_word) {
            index += sprintf(&shape_string[index], "%u,", tableau_arr[0].entries[s_data[0].roworder_to_box[entry]]);
        }
        else {
            index += sprintf(&shape_string[index], "%u,", tableau_arr[0].entries[entry]);
        }
    }
    index--; //removes the trailing comma
    index += sprintf(&shape_string[index], "]");
    if(coeff) {
        index += sprintf(&shape_string[index], ",%" PRId64 ")", tableau_arr[0].coefficient);
    }
    return index;
}

int32_t packed_tableau_to_string(struct packed_tableau * tableau_arr, char * shape_string, struct shape_data_c * s_data) {
    int32_t index = 0;
    index += sprintf(&shape_string[index], "[");
    for(int entry = 0; entry < s_data[0].num_boxes; entry++) {
        index += sprintf(&shape_string[index], "%u,", get_packed(tableau_arr[0].entries, entry));
    }
    index--; //removes the trailing comma
    index += sprintf(&shape_string[index], "]");
    return index;
}

int32_t string_to_tableau(struct tableau ** tableau_arr, uint32_t * arr_max_length, uint32_t * arr_pos, char * shape_string, struct shape_data_c * s_data) {
    if(tableau_arr[0] == NULL) {
        arr_max_length[0] = 8;
        tableau_arr[0] = (struct tableau*) calloc(arr_max_length[0], sizeof(struct tableau));
        set_tableau_bulk(tableau_arr[0], arr_max_length[0], s_data);
    }
    if(arr_pos[0] > arr_max_length[0]) {
        int old_size = arr_max_length[0];
        while(arr_pos[0] > arr_max_length[0]) {
            arr_max_length[0] = arr_max_length[0] * 2;
        }
        realloc_tableau_bulk_contiguous(tableau_arr, old_size, arr_max_length[0], s_data);
    }

    char * outer_rest = NULL;
    char * inner_rest = NULL;
    char * outer_token;
    char * inner_token;
    
    uint32_t entry = 0;

    outer_token = strtok_r(shape_string, "([])\n", &outer_rest);

    inner_token = strtok_r(outer_token, "([,])\n", &inner_rest);
    while(inner_token != NULL) {
        tableau_arr[0][arr_pos[0]].entries[entry] = atoi(inner_token);
        if(tableau_arr[0][arr_pos[0]].entries[entry] < 1) {
            straighten_log(STRAIGHTEN_ERROR, "The values in the tableau must be between greater than 1");
            return -1;
        }
        entry++;
        inner_token = strtok_r(NULL, "([,])\n", &inner_rest);
        if(entry == s_data[0].num_boxes && inner_token != NULL) {
            straighten_log(STRAIGHTEN_ERROR, "The supplied tableau has more boxes than the shape provided.");
            return -1;
        }
    }

    if(entry != s_data[0].num_boxes) {
        straighten_log(STRAIGHTEN_ERROR, "The supplied tableau has less boxes than the shape provided.");
        return -1;
    }
    outer_token = strtok_r(NULL, "([])\n", &outer_rest);

    if(outer_token != NULL) {
        inner_token = strtok_r(outer_token, "([,])\n", &inner_rest);
        if(inner_token == NULL) {
            tableau_arr[0][arr_pos[0]].coefficient = 1;
        }
        else {
            tableau_arr[0][arr_pos[0]].coefficient = atoi(inner_token);
        }
    }
    else {
        tableau_arr[0][arr_pos[0]].coefficient = 1;
    }

    return 1;
}

int32_t file_to_tableau(struct tableau ** tableau_arr, uint32_t * arr_max_length, uint32_t * arr_pos, char * filename, struct shape_data_c * s_data) {
    FILE *in_file = fopen(filename, "r");
    if(in_file == NULL) {
        straighten_log(STRAIGHTEN_VVINFO, "Could not open file %s.", filename);
        return -1;
    }
    
    int res;
    char line[2048];
    int32_t line_number = 0;
    while (fgets(line, sizeof(line), in_file)) {
        if (line[0] != '\n') {
            res = string_to_tableau(tableau_arr, arr_max_length, arr_pos, line, s_data);
            if(res == -1) {
                straighten_log(STRAIGHTEN_ERROR, "The tableau supplied in %s on line number %d is not in the correct format.", filename, line_number);
                return -1;
            }
            arr_pos[0]++;
        }
        line_number++;
    }

    return 1;
}

//##########################################
//# SORT FUNCTIONS
//##########################################

extern inline int signed_sort2_fast(uint8_t * d);

extern inline int signed_sort3_fast(uint8_t * d);

extern inline int signed_sort4_fast(uint8_t * d);

extern inline int signed_sort5_fast(uint8_t * d);

extern inline int signed_sort6_fast(uint8_t * d);

extern inline int signed_sort7_fast(uint8_t * d);

extern inline int signed_sort_fast(uint8_t * d, size_t start, uint8_t len);

extern inline void sort2_fast(uint8_t * d);

extern inline void sort3_fast(uint8_t * d);

extern inline void sort4_fast(uint8_t * d);

extern inline void sort5_fast(uint8_t * d);

extern inline void sort6_fast(uint8_t * d);

extern inline void sort7_fast(uint8_t * d);

extern inline void sort8_fast(uint8_t * d);

extern inline void sort9_fast(uint8_t * d);

extern inline void sort10_fast(uint8_t * d);

extern inline void sort11_fast(uint8_t * d);

extern inline void sort12_fast(uint8_t * d);

extern inline void sort13_fast(uint8_t * d);

extern inline void sort14_fast(uint8_t * d);

extern inline void sort15_fast(uint8_t * d);

extern inline void sort16_fast(uint8_t * d);

extern inline void sort17_fast(uint8_t * d);

extern inline void sort18_fast(uint8_t * d);

extern inline void sort19_fast(uint8_t * d);

extern inline void sort20_fast(uint8_t * d);

extern inline void sort21_fast(uint8_t * d);

extern inline void sort22_fast(uint8_t * d);

void sort23_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    
#undef min
#undef max
#undef SWAP
}

void sort24_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    
#undef min
#undef max
#undef SWAP
}

void sort25_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(8, 24);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(16, 24);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(12, 24);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(20, 24);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(10, 24);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(18, 24);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(22, 24);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(9, 24);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(17, 24);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(21, 24);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    SWAP(23, 24);
    
#undef min
#undef max
#undef SWAP
}

void sort26_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(8, 24);
    SWAP(9, 25);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(16, 24);
    SWAP(17, 25);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(12, 24);
    SWAP(13, 25);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(20, 24);
    SWAP(21, 25);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(10, 24);
    SWAP(11, 25);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(18, 24);
    SWAP(19, 25);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(22, 24);
    SWAP(23, 25);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(24, 25);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(9, 24);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(17, 24);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(21, 24);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    SWAP(23, 24);
    
#undef min
#undef max
#undef SWAP
}

void sort27_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(8, 24);
    SWAP(9, 25);
    SWAP(10, 26);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(16, 24);
    SWAP(17, 25);
    SWAP(18, 26);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(12, 24);
    SWAP(13, 25);
    SWAP(14, 26);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(20, 24);
    SWAP(21, 25);
    SWAP(22, 26);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(24, 26);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(10, 24);
    SWAP(11, 25);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(18, 24);
    SWAP(19, 25);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(22, 24);
    SWAP(23, 25);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(24, 25);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(9, 24);
    SWAP(11, 26);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(17, 24);
    SWAP(19, 26);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(21, 24);
    SWAP(23, 26);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    SWAP(23, 24);
    SWAP(25, 26);
    
#undef min
#undef max
#undef SWAP
}

void sort28_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(8, 24);
    SWAP(9, 25);
    SWAP(10, 26);
    SWAP(11, 27);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(16, 24);
    SWAP(17, 25);
    SWAP(18, 26);
    SWAP(19, 27);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(12, 24);
    SWAP(13, 25);
    SWAP(14, 26);
    SWAP(15, 27);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(20, 24);
    SWAP(21, 25);
    SWAP(22, 26);
    SWAP(23, 27);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(24, 26);
    SWAP(25, 27);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(10, 24);
    SWAP(11, 25);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(18, 24);
    SWAP(19, 25);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(22, 24);
    SWAP(23, 25);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(24, 25);
    SWAP(26, 27);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(9, 24);
    SWAP(11, 26);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(17, 24);
    SWAP(19, 26);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(21, 24);
    SWAP(23, 26);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    SWAP(23, 24);
    SWAP(25, 26);
    
#undef min
#undef max
#undef SWAP
}

void sort29_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(8, 24);
    SWAP(9, 25);
    SWAP(10, 26);
    SWAP(11, 27);
    SWAP(12, 28);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(16, 24);
    SWAP(17, 25);
    SWAP(18, 26);
    SWAP(19, 27);
    SWAP(20, 28);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(24, 28);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(12, 24);
    SWAP(13, 25);
    SWAP(14, 26);
    SWAP(15, 27);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(20, 24);
    SWAP(21, 25);
    SWAP(22, 26);
    SWAP(23, 27);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(24, 26);
    SWAP(25, 27);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(10, 24);
    SWAP(11, 25);
    SWAP(14, 28);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(18, 24);
    SWAP(19, 25);
    SWAP(22, 28);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(22, 24);
    SWAP(23, 25);
    SWAP(26, 28);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(24, 25);
    SWAP(26, 27);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(9, 24);
    SWAP(11, 26);
    SWAP(13, 28);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(17, 24);
    SWAP(19, 26);
    SWAP(21, 28);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(21, 24);
    SWAP(23, 26);
    SWAP(25, 28);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    SWAP(23, 24);
    SWAP(25, 26);
    SWAP(27, 28);
    
#undef min
#undef max
#undef SWAP
}

void sort30_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(6, 22);
    SWAP(7, 23);
    SWAP(8, 24);
    SWAP(9, 25);
    SWAP(10, 26);
    SWAP(11, 27);
    SWAP(12, 28);
    SWAP(13, 29);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(16, 24);
    SWAP(17, 25);
    SWAP(18, 26);
    SWAP(19, 27);
    SWAP(20, 28);
    SWAP(21, 29);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(14, 22);
    SWAP(15, 23);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(18, 22);
    SWAP(19, 23);
    SWAP(24, 28);
    SWAP(25, 29);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(12, 24);
    SWAP(13, 25);
    SWAP(14, 26);
    SWAP(15, 27);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(20, 24);
    SWAP(21, 25);
    SWAP(22, 26);
    SWAP(23, 27);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(20, 22);
    SWAP(21, 23);
    SWAP(24, 26);
    SWAP(25, 27);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(10, 24);
    SWAP(11, 25);
    SWAP(14, 28);
    SWAP(15, 29);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(18, 24);
    SWAP(19, 25);
    SWAP(22, 28);
    SWAP(23, 29);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(22, 24);
    SWAP(23, 25);
    SWAP(26, 28);
    SWAP(27, 29);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(22, 23);
    SWAP(24, 25);
    SWAP(26, 27);
    SWAP(28, 29);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(7, 22);
    SWAP(9, 24);
    SWAP(11, 26);
    SWAP(13, 28);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(15, 22);
    SWAP(17, 24);
    SWAP(19, 26);
    SWAP(21, 28);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(19, 22);
    SWAP(21, 24);
    SWAP(23, 26);
    SWAP(25, 28);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    SWAP(21, 22);
    SWAP(23, 24);
    SWAP(25, 26);
    SWAP(27, 28);
    
#undef min
#undef max
#undef SWAP
}

extern inline void sort_fast(uint8_t * d, int start, int len);

extern inline int comp_fast1(const uint8_t * lhs, const uint8_t * rhs);

extern inline int comp_fast2(const uint8_t * lhs, const uint8_t * rhs);

extern inline int comp_fast3(const uint8_t * lhs, const uint8_t * rhs);

extern inline int comp_fast4(const uint8_t * lhs, const uint8_t * rhs);

extern inline int comp_fast5(const uint8_t * lhs, const uint8_t * rhs);

extern inline int comp_fast6(const uint8_t * lhs, const uint8_t * rhs);

extern inline int comp_fast(const uint8_t * lhs, const uint8_t * rhs, const int len);

extern inline void swap_blocks_with_loop( uint8_t* a, uint8_t* b, const size_t n);

extern inline void sort2_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort3_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort4_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort5_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort6_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort7_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort8_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort9_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort10_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort11_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort12_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort13_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort14_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort15_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort16_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort17_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort18_fast_array(uint8_t * d, size_t size_of_element);

extern inline void sort_fast_array(uint8_t * d, size_t size_of_element, uint8_t len);


==> anc/src_c_Reuven_Hodges/search_sort_util.h <==
#ifndef search_sort_util_h__
#define search_sort_util_h__

#include "straighten_core.h"


//##########################################
//# PRINT FUNCTIONS
//##########################################


#define print_2d_array(data, size1, size2)                    \
  _Generic((*data),                                           \
  			uint8_t: print_2d_uint8_t,                        \
            __mpz_struct*: print_2d_mpz_t,                    \
            int32_t: print_2d_int32_t,                        \
            int64_t: print_2d_int64_t,                        \
  		    uint32_t: print_2d_uint32_t)(data, size1, size2)  \

#define print_2d_array_compact(data, size1, size2)            \
  _Generic((*data),                                           \
            uint8_t: print_2d_compact_uint8_t,                \
            uint32_t: print_2d_compact_uint32_t)(data, size1, size2)  \

#define print_array(data, size)                   \
  _Generic((*data),                               \
  		    uint8_t: print_uint8_t,               \
            int32_t: print_int32_t,               \
            uint32_t: print_uint32_t)(data, size) \

void print_uint8_t(const uint8_t* data, size_t size);

void print_uint32_t(const uint32_t* data, size_t size);

void print_int32_t(const int32_t* data, size_t size);

void print_2d_uint8_t(const uint8_t* data, size_t size1, size_t size2);

void print_2d_uint32_t(const uint32_t* data, size_t size1, size_t size2);

void print_2d_int32_t(const int32_t* data, size_t size1, size_t size2);

void print_2d_int64_t(const int64_t* data, size_t size1, size_t size2);

void print_2d_mpz_t(const mpz_t* data, size_t size1, size_t size2);

void print_2d_compact_uint32_t(const uint32_t* data, size_t size1, size_t size2);

void print_2d_compact_uint8_t(const uint8_t* data, size_t size1, size_t size2);

void print_tableau(struct tableau * t, struct shape_data_c * s_data, int coeff, int topbar, int bottombar, int tableau_display_mode);

void print_packed_tableau(struct packed_tableau * t, struct shape_data_c * s_data, int topbar, int bottombar, int tableau_display_mode);

void print_straighten_result_int64_t(int64_t * straighten_result, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, int index_only, int tableau_display_mode);

//void print_straighten_result_bigint(mpz_t * straighten_result, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, int pretty_print);


//##########################################
//# TABLEAU MANIPULATION AND UTILITY FUNCTIONS
//##########################################

void* realloc_zero(void* pBuffer, size_t oldSize, size_t newSize);

inline int8_t get_packed(const uint8_t * d, const uint8_t pos) {
    const uint8_t * a = d + pos / 2;
    return (pos & 1) ? (*a & 0x0F) : ((*a)>>4);
}

inline void set_packed(uint8_t * d, const uint8_t pos, const uint8_t val) {
    d += pos / 2;
    *d = (pos & 1) ? (*d & ~0xF) | (val & 0xF) : ((val & 0xF)<<4) | (*d & 0xF);
}

FORCE_INLINE void set_packed_mult(uint8_t * d, const uint8_t * s, const int len) {
    uint8_t* q;
    if(len & 1) {
      const uint8_t* sentry = d + ((len-1)>>1);

      for ( q = d; q < sentry; ++q ) {
          *q = ((*s<<4)+*(s+1));
          s++;s++;
      }
      *q = ((*s<<4));
    }
    else {
      const uint8_t* sentry = d + (len>>1);

      for ( q = d; q < sentry; ++q ) {
          *q = ((*s<<4)+*(s+1));
          s++;s++;
      }
    }
}

inline void mpz_set_sll(mpz_t n, long long sll) {
    mpz_set_si(n, (int)(sll >> 32));     /* n = (int)sll >> 32 */
    mpz_mul_2exp(n, n, 32 );             /* n <<= 32 */
    mpz_add_ui(n, n, (unsigned int)sll); /* n += (unsigned int)sll */
}

inline unsigned long long mpz_get_ull(mpz_t n) {
    unsigned int lo, hi;
    mpz_t tmp;

    mpz_init( tmp );
    mpz_mod_2exp( tmp, n, 64 );   /* tmp = (lower 64 bits of n) */

    lo = mpz_get_ui( tmp );       /* lo = tmp & 0xffffffff */ 
    mpz_div_2exp( tmp, tmp, 32 ); /* tmp >>= 32 */
    hi = mpz_get_ui( tmp );       /* hi = tmp & 0xffffffff */

    mpz_clear( tmp );

    return (((unsigned long long)hi) << 32) + lo;
}

inline long long mpz_get_sll(mpz_t n) {
    return (long long)mpz_get_ull(n); /* just use unsigned version */
}

inline int factorial(int x) {
    int result = 1;
    for(int i = 2; i <= x; i++) {
        result *= i;
    }
    return result;
}

void straighten_gen_permutations(uint8_t * perm, size_t size, uint8_t * storage);

void set_tableau_bulk(struct tableau * tableau_array, size_t size, struct shape_data_c * s_data);

void copy_tableau_bulk(struct tableau * dest, struct tableau * src, size_t size, struct shape_data_c * s_data, int contiguous);

void set_packed_tableau_bulk(struct packed_tableau * tableau_array, size_t size, struct shape_data_c * s_data);

void copy_packed_tableau_bulk(struct packed_tableau * dest, struct packed_tableau * src, size_t size, struct shape_data_c * s_data, int contiguous);

void realloc_packed_tableau_bulk_contiguous(struct packed_tableau ** tableau_array, size_t old_size, size_t new_size, struct shape_data_c * s_data);

void realloc_tableau_bulk_contiguous(struct tableau ** tableau_array, size_t old_size, size_t new_size, struct shape_data_c * s_data);

int32_t shape_to_string(uint32_t * shape, uint32_t shape_length, char * shape_string);

int32_t string_to_content(uint8_t ** content, uint8_t * content_length, char * shape_string);

int32_t string_to_shape(uint32_t ** shape, uint32_t * shape_length, char * shape_string);

int32_t string_to_tableau(struct tableau ** tableau_arr, uint32_t * arr_max_length, uint32_t * arr_pos, char * shape_string, struct shape_data_c * s_data);

int32_t file_to_tableau(struct tableau ** tableau_arr, uint32_t * arr_max_length, uint32_t * arr_pos, char * filename, struct shape_data_c * s_data);

int32_t get_tableau_content(uint8_t ** content, uint8_t * content_length, struct tableau * tab, struct shape_data_c * s_data);

int32_t tableau_to_string(struct tableau * tableau_arr, char * shape_string, int32_t coeff, struct shape_data_c * s_data, int row_word);

int32_t packed_tableau_to_string(struct packed_tableau * tableau_arr, char * shape_string, struct shape_data_c * s_data);


//##########################################
//# COMPARISON FUNCTIONS
//##########################################


inline int compare_uint8_lex(const uint8_t* x, const uint8_t* y, const size_t len) {
    const uint8_t* p;
    const uint8_t* q;
    const uint8_t* sentry = x + len;
    for ( p = x, q = y; p < sentry; ++p, ++q ) {
        const int t = *p - *q;
        if (t != 0) { return t; }
    }   
    return 0;
}

inline int compare_uint8(const void* x, const void* y)
{
    uint8_t a = *(uint8_t*)x;
    uint8_t b = *(uint8_t*)y;

    if(a==b)
        return 0;

    return a > b ? 1 : -1;
}

inline int compare_uint8_lex_s(void *arg, const void *lhs, const void *rhs) {
    const size_t len = (size_t)arg;
    const uint8_t*left = (uint8_t*)lhs;
    const uint8_t*right = (uint8_t*)rhs;

    const uint8_t* p;
    const uint8_t* q;
    const uint8_t* sentry = left + len;
    for ( p = left, q = right; p < sentry; ++p, ++q ) {
        const int t = *p - *q;
        if (t != 0) { return t; }
    }   
    return 0;
}

inline int compare_uint8_lex_r(const void *lhs, const void *rhs, void *arg) {
    const size_t len = (size_t)arg;
    const uint8_t*left = (uint8_t*)lhs;
    const uint8_t*right = (uint8_t*)rhs;

    const uint8_t* p;
    const uint8_t* q;
    const uint8_t* sentry = left + len;
    for ( p = left, q = right; p < sentry; ++p, ++q ) {
        const int t = *p - *q;
        if (t != 0) { return t; }
    }   
    return 0;
}

inline int sstd_tableau_colword_cmp_s(void *arg, const void *lhs, const void *rhs) {
    struct shape_data_c *s_data = (struct shape_data_c *)arg;
    struct tableau *left = (struct tableau *)lhs;
    struct tableau *right = (struct tableau *)rhs; 
    
    for(int box = 0; box < s_data[0].num_boxes; box++) {
    	if(left[0].entries[box] < right[0].entries[box]) {
    		return -1;
    	}
    	if(left[0].entries[box] > right[0].entries[box]) {
    		return 1;
    	}
    }
    return 0;
}

inline int sstd_tableau_colword_cmp_r(const void *lhs, const void *rhs, void *arg) {
    struct shape_data_c *s_data = (struct shape_data_c *)arg;
    struct tableau *left = (struct tableau *)lhs;
    struct tableau *right = (struct tableau *)rhs; 
    
    for(int box = 0; box < s_data[0].num_boxes; box++) {
        if(left[0].entries[box] < right[0].entries[box]) {
            return -1;
        }
        if(left[0].entries[box] > right[0].entries[box]) {
            return 1;
        }
    }
    return 0;
}

inline int sstd_tableau_rowword_cmp_rev_s(void *arg, const void *lhs, const void *rhs) {
    struct shape_data_c *s_data = (struct shape_data_c *)arg;
    struct tableau *left = (struct tableau *)lhs;
    struct tableau *right = (struct tableau *)rhs; 
    
    for(int box = 0; box < s_data[0].num_boxes; box++) {
    	if(left[0].entries[s_data[0].roworder_to_box[box]] < right[0].entries[s_data[0].roworder_to_box[box]]) {
    		return 1;
    	}
    	if(left[0].entries[s_data[0].roworder_to_box[box]] > right[0].entries[s_data[0].roworder_to_box[box]]) {
    		return -1;
    	}
    }
    return 0;
}

inline int sstd_tableau_rowword_cmp_rev_r(const void *lhs, const void *rhs, void *arg) {
    struct shape_data_c *s_data = (struct shape_data_c *)arg;
    struct tableau *left = (struct tableau *)lhs;
    struct tableau *right = (struct tableau *)rhs; 
    
    for(int box = 0; box < s_data[0].num_boxes; box++) {
    	if(left[0].entries[s_data[0].roworder_to_box[box]] < right[0].entries[s_data[0].roworder_to_box[box]]) {
    		return 1;
    	}
    	if(left[0].entries[s_data[0].roworder_to_box[box]] > right[0].entries[s_data[0].roworder_to_box[box]]) {
    		return -1;
    	}
    }
    return 0;
}

inline int sstd_tableau_rowword_single_cmp_rev_r(const void *arg1, const void *arg2, void *arg) {
    uint8_t *key = (uint8_t *)arg1;
    struct tableau *entry = (struct tableau *)arg2; 
    struct shape_data_c *s_data = (struct shape_data_c *)arg;
    
    for(int box = 0; box < s_data[0].num_boxes; box++) {
    	if(key[box] < entry[0].entries[s_data[0].roworder_to_box[box]]) {
    		return 1;
    	}
    	if(key[box] > entry[0].entries[s_data[0].roworder_to_box[box]]) {
    		return -1;
    	}
    }
    return 0;
}

inline void * _straighten_bsearch_r(const void *key, const void *base, size_t nmemb, size_t size,
                 int (*compar) (const void *, const void *, void *), void *arg) {
        size_t l, u, idx;
        const void *p;
        int comparison;

        l = 0;
        u = nmemb-1;
        while (l <= u) {
                idx = l + (u - l) / 2;
                p = (void *)(((const char *) base) + (idx * size));
                comparison = compar(key, p, arg);
                if (comparison < 0)
                        u = idx - 1;
                else if (comparison > 0)
                        l = idx + 1;
                else
                        return (void *)p;
        }
        return NULL;
}

inline int straighten_bsearch_r(const void *key, const void *base, size_t nmemb, size_t size,
                  int (*compar) (const void *, const void *, void *), void *arg) {
    int8_t * p = (int8_t *)_straighten_bsearch_r(key,base,nmemb,size,compar,arg);
    if (p != NULL) {  
        int64_t index = p - (int8_t *)base;
        index = index / size; 
        return index; 
    } 
    return -1;
}


//##########################################
//# SORT FUNCTIONS
//##########################################

inline int signed_sort2_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y,s) { int tmp = min(d[x], d[y]); s = ((tmp != d[x]) ? s+1: s); d[y] = max(d[x], d[y]); d[x] = tmp; }
    int i=0;
    SWAP(0, 1, i);
    return i;
#undef min
#undef max
#undef SWAP
}

inline int signed_sort3_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y,s) { int tmp = min(d[x], d[y]); s = ((tmp != d[x]) ? s+1: s); d[y] = max(d[x], d[y]); d[x] = tmp; }
    int i=0;
    SWAP(1, 2, i);
    SWAP(0, 2, i);
    SWAP(0, 1, i);
    return i;
#undef min
#undef max
#undef SWAP
}

inline int signed_sort4_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y,s) { int tmp = min(d[x], d[y]); s = ((tmp != d[x]) ? s+1: s); d[y] = max(d[x], d[y]); d[x] = tmp; }
    int i=0;
    SWAP(0, 1, i);
    SWAP(2, 3, i);
    SWAP(0, 2, i);
    SWAP(1, 3, i);
    SWAP(1, 2, i);
    return i;
#undef min
#undef max
#undef SWAP
}

inline int signed_sort5_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y,s) { int tmp = min(d[x], d[y]); s = ((tmp != d[x]) ? s+1: s); d[y] = max(d[x], d[y]); d[x] = tmp; }
    int i=0;
    SWAP(0, 1, i);
    SWAP(3, 4, i);
    SWAP(2, 4, i);
    SWAP(2, 3, i);
    SWAP(0, 3, i);
    SWAP(0, 2, i);
    SWAP(1, 4, i);
    SWAP(1, 3, i);
    SWAP(1, 2, i);
    return i;
#undef min
#undef max
#undef SWAP
}

inline int signed_sort6_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y,s) { int tmp = min(d[x], d[y]); s = ((tmp != d[x]) ? s+1: s); d[y] = max(d[x], d[y]); d[x] = tmp; }
    int i=0;
    SWAP(1, 2, i);
    SWAP(4, 5, i);
    SWAP(0, 2, i);
    SWAP(3, 5, i);
    SWAP(0, 1, i);
    SWAP(3, 4, i);
    SWAP(1, 4, i);
    SWAP(0, 3, i);
    SWAP(2, 5, i);
    SWAP(1, 3, i);
    SWAP(2, 4, i);
    SWAP(2, 3, i);
    return i;
#undef min
#undef max
#undef SWAP
}

inline int signed_sort7_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y,s) { int tmp = min(d[x], d[y]); s = ((tmp != d[x]) ? s+1: s); d[y] = max(d[x], d[y]); d[x] = tmp; }
    int i=0;
    SWAP(1, 2, i);
    SWAP(0, 2, i);
    SWAP(0, 1, i);
    SWAP(3, 4, i);
    SWAP(5, 6, i);
    SWAP(3, 5, i);
    SWAP(4, 6, i);
    SWAP(4, 5, i);
    SWAP(0, 4, i);
    SWAP(0, 3, i);
    SWAP(1, 5, i);
    SWAP(2, 6, i);
    SWAP(2, 5, i);
    SWAP(1, 3, i);
    SWAP(2, 4, i);
    SWAP(2, 3, i);
    return i;
#undef min
#undef max
#undef SWAP
}

inline int signed_sort_fast(uint8_t * d, size_t start, uint8_t len) {
    switch (len)
		{
      case 1:
          return 0;
          break;
			case 2:
			 		return signed_sort2_fast(d+start);
			 		break;
			case 3:
					return signed_sort3_fast(d+start);
					break;
			case 4:
					return signed_sort4_fast(d+start);
					break;
			case 5:
					return signed_sort5_fast(d+start);
					break;
			case 6:
					return signed_sort6_fast(d+start);
					break;
			case 7:
					return signed_sort7_fast(d+start);
					break;		
			default:
					printf("Fatal Error: Can not do signed sort for lengths greater than 7.");
					exit(EXIT_FAILURE);
					break;
		}
}

inline void sort2_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 1);
#undef min
#undef max
#undef SWAP
}

inline void sort3_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(1, 2);
    SWAP(0, 2);
    SWAP(0, 1);
#undef min
#undef max
#undef SWAP
}

inline void sort4_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(1, 2);
#undef min
#undef max
#undef SWAP
}

inline void sort5_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 1);
    SWAP(3, 4);
    SWAP(2, 4);
    SWAP(2, 3);
    SWAP(0, 3);
    SWAP(0, 2);
    SWAP(1, 4);
    SWAP(1, 3);
    SWAP(1, 2);
#undef min
#undef max
#undef SWAP
}

inline void sort6_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(1, 2);
    SWAP(4, 5);
    SWAP(0, 2);
    SWAP(3, 5);
    SWAP(0, 1);
    SWAP(3, 4);
    SWAP(1, 4);
    SWAP(0, 3);
    SWAP(2, 5);
    SWAP(1, 3);
    SWAP(2, 4);
    SWAP(2, 3);
#undef min
#undef max
#undef SWAP
}

inline void sort7_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(1, 2);
    SWAP(0, 2);
    SWAP(0, 1);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(3, 5);
    SWAP(4, 6);
    SWAP(4, 5);
    SWAP(0, 4);
    SWAP(0, 3);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(2, 5);
    SWAP(1, 3);
    SWAP(2, 4);
    SWAP(2, 3);
    
#undef min
#undef max
#undef SWAP
}

inline void sort8_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    
#undef min
#undef max
#undef SWAP
}

inline void sort9_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(2, 8);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(1, 8);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
        
#undef min
#undef max
#undef SWAP
}

inline void sort10_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(1, 8);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
            
#undef min
#undef max
#undef SWAP
}

inline void sort11_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
                
#undef min
#undef max
#undef SWAP
}

inline void sort12_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
                    
#undef min
#undef max
#undef SWAP
}


inline void sort13_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = dx < dy ? dx : dy; d[y] ^= dx ^ tmp; }
    SWAP(1, 7);
    SWAP(9, 11);
    SWAP(3, 4);   
    SWAP(5, 8);    
    SWAP(0, 12);
    SWAP(2, 6);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 6);
    SWAP(8, 11);
    SWAP(7, 12);
    SWAP(5, 9);
    SWAP(0, 2);
    SWAP(3, 7);
    SWAP(10, 11);
    SWAP(1, 4);
    SWAP(6, 12);
    SWAP(7, 8);
    SWAP(11, 12);
    SWAP(4, 9);
    SWAP(6, 10);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(1, 7);
    SWAP(2, 6);
    SWAP(9, 11);
    SWAP(1, 3);
    SWAP(4, 7);
    SWAP(8, 10);
    SWAP(0, 5);
    SWAP(2, 5);
    SWAP(6, 8);
    SWAP(9, 10);
    SWAP(1, 2);
    SWAP(3, 5);
    SWAP(7, 8);
    SWAP(4, 6);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(3, 4);
    SWAP(5, 6);
    
#undef min
#undef max
#undef SWAP
}

inline void sort14_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
                    
#undef min
#undef max
#undef SWAP
}

inline void sort15_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
                    
#undef min
#undef max
#undef SWAP
}

inline void sort16_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
                        
#undef min
#undef max
#undef SWAP
}

inline void sort17_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 16);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(2, 16);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(1, 16);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    
#undef min
#undef max
#undef SWAP
}

inline void sort18_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(1, 16);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
        
#undef min
#undef max
#undef SWAP
}

inline void sort19_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = x, dy = y, tmp; tmp = x = dx < dy ? dx : dy; y ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
        
#undef min
#undef max
#undef SWAP
}

inline void sort20_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    
#undef min
#undef max
#undef SWAP
}

inline void sort21_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);
    
#undef min
#undef max
#undef SWAP
}

inline void sort22_fast(uint8_t * d) {
#define min(a,b) ((a<b) ? a : b )
#define max(a,b) ((a<b) ? b : a )
#define SWAP(x,y) { int tmp = min(d[x], d[y]); d[y] = max(d[x], d[y]); d[x] = tmp; }
//#define SWAP(x,y) { int dx = d[x], dy = d[y], tmp; tmp = d[x] = ((dx < dy) ? dx : dy); d[y] ^= dx ^ tmp; }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(2, 18);
    SWAP(3, 19);
    SWAP(4, 20);
    SWAP(5, 21);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(10, 18);
    SWAP(11, 19);
    SWAP(12, 20);
    SWAP(13, 21);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(16, 20);
    SWAP(17, 21);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(6, 18);
    SWAP(7, 19);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(14, 18);
    SWAP(15, 19);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(16, 18);
    SWAP(17, 19);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(6, 20);
    SWAP(7, 21);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(14, 20);
    SWAP(15, 21);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(18, 20);
    SWAP(19, 21);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(18, 19);
    SWAP(20, 21);
    SWAP(1, 16);
    SWAP(3, 18);
    SWAP(5, 20);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(11, 18);
    SWAP(13, 20);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(15, 18);
    SWAP(17, 20);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    SWAP(17, 18);
    SWAP(19, 20);

#undef min
#undef max
#undef SWAP
}

void sort23_fast(uint8_t * d);

void sort24_fast(uint8_t * d);

void sort25_fast(uint8_t * d);

void sort26_fast(uint8_t * d);

void sort27_fast(uint8_t * d);

void sort28_fast(uint8_t * d);

void sort29_fast(uint8_t * d);

void sort30_fast(uint8_t * d);

inline void sort_fast(uint8_t * d, int start, int len) {
    switch (len)
		{
        case 1:
                break;
		case 2:
		 		sort2_fast(d+start);
		 		break;
		case 3:
				sort3_fast(d+start);
				break;
		case 4:
				sort4_fast(d+start);
				break;
		case 5:
                sort5_fast(d+start);
				break;
		case 6:
				sort6_fast(d+start);
				break;
		case 7:
				sort7_fast(d+start);
				break;
        case 8:
                sort8_fast(d+start);
                break;
        case 9:
                sort9_fast(d+start);
                break;
        case 10:
                sort10_fast(d+start);
                break;
        case 11:
                sort11_fast(d+start);
                break;
        case 12:
                sort12_fast(d+start);
                break; 
        case 13:
                sort13_fast(d+start);
                break;
        case 14:
                sort14_fast(d+start);
                break;
        case 15:
                sort15_fast(d+start);
                break;
        case 16:
                sort16_fast(d+start);
                break;
        case 17:
                sort17_fast(d+start);
                break;
        case 18:
                sort18_fast(d+start);
                break;
        case 19:
                sort19_fast(d+start);
                break;
        case 20:
                sort20_fast(d+start);
                break;
        case 21:
                sort21_fast(d+start);
                break;
        case 22:
                sort22_fast(d+start);
                break;
        case 23:
                sort23_fast(d+start);
                break;
        case 24:
                sort24_fast(d+start);
                break;
        case 25:
                sort25_fast(d+start);
                break;
        case 26:
                sort26_fast(d+start);
                break;
        case 27:
                sort27_fast(d+start);
                break;
        case 28:
                sort28_fast(d+start);
                break;
        case 29:
                sort29_fast(d+start);
                break;
        case 30:
                sort30_fast(d+start);
                break;
		default:
                qsort(d+start, len, sizeof(uint8_t),compare_uint8);
				break;  
		}      
}

inline int comp_fast1(const uint8_t * lhs, const uint8_t * rhs) {
  return (*lhs > *rhs) - (*lhs < *rhs);
}

inline int comp_fast2(const uint8_t * lhs, const uint8_t * rhs) {
  const uint16_t*nl1 = (uint16_t*)lhs;
  const uint16_t*nr1 = (uint16_t*)rhs;
  const uint16_t v1 = __builtin_bswap16(*nl1);
  const uint16_t v2 = __builtin_bswap16(*nr1);
  return (v1 > v2) - (v1 < v2);
}

inline int comp_fast3(const uint8_t * lhs, const uint8_t * rhs) {
  const uint32_t*nl1 = (uint32_t*)lhs;
  const uint32_t*nr1 = (uint32_t*)rhs;
  const uint32_t v1 = __builtin_bswap32(*nl1)>>4;
  const uint32_t v2 = __builtin_bswap32(*nr1)>>4;
  return (v1 > v2) - (v1 < v2);
}

inline int comp_fast4(const uint8_t * lhs, const uint8_t * rhs) {
  const uint32_t*nl1 = (uint32_t*)lhs;
  const uint32_t*nr1 = (uint32_t*)rhs;
  const uint32_t v1 = __builtin_bswap32(*nl1);
  const uint32_t v2 = __builtin_bswap32(*nr1);
  return (v1 > v2) - (v1 < v2);
}

inline int comp_fast5(const uint8_t * lhs, const uint8_t * rhs) {
  const uint32_t*nl1 = (uint32_t*)lhs;
  const uint32_t*nr1 = (uint32_t*)rhs;

  const uint32_t v1 = __builtin_bswap32(*nl1);
  const uint32_t v2 = __builtin_bswap32(*nr1);
  if (v1 > v2) return 1;
  if (v1 < v2) return -1;

  nl1++;nr1++;
  
  const uint8_t* nl2 = (uint8_t*)nl1;
  const uint8_t* nr2 = (uint8_t*)nr1;

  return (*nl2 > *nr2) - (*nl2 < *nr2);
}

inline int comp_fast6(const uint8_t * lhs, const uint8_t * rhs) {
  const uint32_t*nl1 = (uint32_t*)lhs;
  const uint32_t*nr1 = (uint32_t*)rhs;

  const uint32_t v1 = __builtin_bswap32(*nl1);
  const uint32_t v2 = __builtin_bswap32(*nr1);
  if (v1 > v2) return 1;
  if (v1 < v2) return -1;

  nl1++;nr1++;
  
  const uint16_t* nl2 = (uint16_t*)nl1;
  const uint16_t* nr2 = (uint16_t*)nr1;
  const uint16_t v3 = __builtin_bswap16(*nl2);
  const uint16_t v4 = __builtin_bswap16(*nr2);
  
  return (v3 > v4) - (v3 < v4);
}

inline int comp_fast(const uint8_t * lhs, const uint8_t * rhs, const int len) {
    switch (len)
    {
      case 1:
          return comp_fast1(lhs, rhs);
          break;
      case 2:
          return comp_fast2(lhs, rhs);
          break;
      case 3:
          return comp_fast3(lhs, rhs);
          break;
      case 4:
          return comp_fast4(lhs, rhs);
          break;
      case 5:
          return comp_fast5(lhs, rhs);
          break;
      case 6:
          return comp_fast6(lhs, rhs);
          break;
      default:
          printf("Fatal Error: Fast array comparison function only takes arrays of length at most 6.");
          exit(EXIT_FAILURE);
          break;
    }
}

inline void swap_blocks_with_loop( uint8_t* a, uint8_t* b, const size_t n)
{
  uint8_t* p;
  uint8_t* q;
  const uint8_t* sentry = a + n;

  for ( p = a, q = b; p < sentry; ++p, ++q ) {
     const uint8_t t = *p;
     *p = *q;
     *q = t;
  }
}

inline void sort2_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 1);
#undef SWAP
}

inline void sort3_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(1, 2);
    SWAP(0, 2);
    SWAP(0, 1);
#undef SWAP
}

inline void sort4_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(1, 2);
#undef SWAP
}

inline void sort5_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 1);
    SWAP(3, 4);
    SWAP(2, 4);
    SWAP(2, 3);
    SWAP(0, 3);
    SWAP(0, 2);
    SWAP(1, 4);
    SWAP(1, 3);
    SWAP(1, 2);
#undef SWAP
}

inline void sort6_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(1, 2);
    SWAP(4, 5);
    SWAP(0, 2);
    SWAP(3, 5);
    SWAP(0, 1);
    SWAP(3, 4);
    SWAP(1, 4);
    SWAP(0, 3);
    SWAP(2, 5);
    SWAP(1, 3);
    SWAP(2, 4);
    SWAP(2, 3);
#undef SWAP
}

inline void sort7_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(1, 2);
    SWAP(0, 2);
    SWAP(0, 1);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(3, 5);
    SWAP(4, 6);
    SWAP(4, 5);
    SWAP(0, 4);
    SWAP(0, 3);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(2, 5);
    SWAP(1, 3);
    SWAP(2, 4);
    SWAP(2, 3);
    
#undef SWAP
}

inline void sort8_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    
#undef SWAP
}

inline void sort9_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(2, 8);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(1, 8);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
        
#undef SWAP
}

inline void sort10_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(1, 8);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
            
#undef SWAP
}

inline void sort11_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
                
#undef SWAP
}

inline void sort12_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
                    
#undef SWAP
}


inline void sort13_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(1, 7);
    SWAP(9, 11);
    SWAP(3, 4);   
    SWAP(5, 8);    
    SWAP(0, 12);
    SWAP(2, 6);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 6);
    SWAP(8, 11);
    SWAP(7, 12);
    SWAP(5, 9);
    SWAP(0, 2);
    SWAP(3, 7);
    SWAP(10, 11);
    SWAP(1, 4);
    SWAP(6, 12);
    SWAP(7, 8);
    SWAP(11, 12);
    SWAP(4, 9);
    SWAP(6, 10);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(1, 7);
    SWAP(2, 6);
    SWAP(9, 11);
    SWAP(1, 3);
    SWAP(4, 7);
    SWAP(8, 10);
    SWAP(0, 5);
    SWAP(2, 5);
    SWAP(6, 8);
    SWAP(9, 10);
    SWAP(1, 2);
    SWAP(3, 5);
    SWAP(7, 8);
    SWAP(4, 6);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(3, 4);
    SWAP(5, 6);
    
#undef SWAP
}

inline void sort14_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
                    
#undef SWAP
}

inline void sort15_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
                    
#undef SWAP
}

inline void sort16_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
                        
#undef SWAP
}

inline void sort17_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 16);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 16);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(2, 16);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(1, 16);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
    
#undef SWAP
}

inline void sort18_fast_array(uint8_t * d, size_t size_of_element) {
//#define SWAP(x,y) if (simple_str_compare_uint8_lex(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
#define SWAP(x,y) if (comp_fast(d + (x*size_of_element), d + (y*size_of_element), size_of_element) > 0) { swap_blocks_with_loop(d + (x*size_of_element), d + (y*size_of_element), size_of_element); }
    SWAP(0, 16);
    SWAP(1, 17);
    SWAP(0, 8);
    SWAP(1, 9);
    SWAP(2, 10);
    SWAP(3, 11);
    SWAP(4, 12);
    SWAP(5, 13);
    SWAP(6, 14);
    SWAP(7, 15);
    SWAP(8, 16);
    SWAP(9, 17);
    SWAP(0, 4);
    SWAP(1, 5);
    SWAP(2, 6);
    SWAP(3, 7);
    SWAP(8, 12);
    SWAP(9, 13);
    SWAP(10, 14);
    SWAP(11, 15);
    SWAP(4, 16);
    SWAP(5, 17);
    SWAP(4, 8);
    SWAP(5, 9);
    SWAP(6, 10);
    SWAP(7, 11);
    SWAP(12, 16);
    SWAP(13, 17);
    SWAP(0, 2);
    SWAP(1, 3);
    SWAP(4, 6);
    SWAP(5, 7);
    SWAP(8, 10);
    SWAP(9, 11);
    SWAP(12, 14);
    SWAP(13, 15);
    SWAP(2, 16);
    SWAP(3, 17);
    SWAP(2, 8);
    SWAP(3, 9);
    SWAP(6, 12);
    SWAP(7, 13);
    SWAP(10, 16);
    SWAP(11, 17);
    SWAP(2, 4);
    SWAP(3, 5);
    SWAP(6, 8);
    SWAP(7, 9);
    SWAP(10, 12);
    SWAP(11, 13);
    SWAP(14, 16);
    SWAP(15, 17);
    SWAP(0, 1);
    SWAP(2, 3);
    SWAP(4, 5);
    SWAP(6, 7);
    SWAP(8, 9);
    SWAP(10, 11);
    SWAP(12, 13);
    SWAP(14, 15);
    SWAP(16, 17);
    SWAP(1, 16);
    SWAP(1, 8);
    SWAP(3, 10);
    SWAP(5, 12);
    SWAP(7, 14);
    SWAP(9, 16);
    SWAP(1, 4);
    SWAP(3, 6);
    SWAP(5, 8);
    SWAP(7, 10);
    SWAP(9, 12);
    SWAP(11, 14);
    SWAP(13, 16);
    SWAP(1, 2);
    SWAP(3, 4);
    SWAP(5, 6);
    SWAP(7, 8);
    SWAP(9, 10);
    SWAP(11, 12);
    SWAP(13, 14);
    SWAP(15, 16);
        
#undef SWAP
}

inline void sort_fast_array(uint8_t * d, size_t size_of_element, uint8_t len) {
    switch (len)
        {
            case 1:
                    break;
            case 2:
                    sort2_fast_array(d, size_of_element);
                    break;
            case 3:
                    sort3_fast_array(d, size_of_element);
                    break;
            case 4:
                    sort4_fast_array(d, size_of_element);
                    break;
            case 5:
                    sort5_fast_array(d, size_of_element);
                    break;
            case 6:
                    sort6_fast_array(d, size_of_element);
                    break;
            case 7:
                    sort7_fast_array(d, size_of_element);
                    break;
            case 8:
                    sort8_fast_array(d, size_of_element);
                    break;
            case 9:
                    sort9_fast_array(d, size_of_element);
                    break;
            case 10:
                    sort10_fast_array(d, size_of_element);
                    break;
            case 11:
                    sort11_fast_array(d, size_of_element);
                    break;
            case 12:
                    sort12_fast_array(d, size_of_element);
                    break; 
            case 13:
                    sort13_fast_array(d, size_of_element);
                    break;
            case 14:
                    sort14_fast_array(d, size_of_element);
                    break;
            case 15:
                    sort15_fast_array(d, size_of_element);
                    break;
            case 16:
                    sort16_fast_array(d, size_of_element);
                    break;
            case 17:
                    sort17_fast_array(d, size_of_element);
                    break;
            case 18:
                    sort18_fast_array(d, size_of_element);
                    break;
            default:
                    #ifdef _STRAIGHTEN_USE_QSORT_S
                    qsort_s(d, len, size_of_element * sizeof(uint8_t), compare_uint8_lex_s, &size_of_element);
                    #else
                    qsort_r(d, len, size_of_element * sizeof(uint8_t), compare_uint8_lex_r, &size_of_element);
                    #endif
                    //printf("Error this function does not sort arrays of size greater than 18.");
                    //exit(EXIT_FAILURE);
                    break;
        }
}

#endif  // search_sort_util_h__

==> anc/src_c_Reuven_Hodges/straighten.h <==
#ifndef straighten_h__
#define straighten_h__

#include "straighten_core.h"
#include "straighten_log.h"
#include "search_sort_util.h"
#include "straighten_hash_table.h"


FORCE_INLINE void column_straighten(struct tableau * tableau, struct shape_data_c * s_data) {
	int32_t sign = 0;
	for(int col = 0; col < s_data[0].col_start_single_rows; col++) {
		sign = sign + signed_sort_fast(tableau[0].entries, s_data[0].row_col_to_box[col], s_data[0].conjugate[col]);
	}
	//branchless multiply by 1 if sign even multiply by -1 if sign odd
	tableau[0].coefficient = tableau[0].coefficient * (1 - ((sign & 1)<<1));
}

FORCE_INLINE void dictionary_straighten(struct tableau * tableau, struct shape_data_c * s_data) {
	column_straighten(tableau, s_data);

	for(int u_col = 0; u_col < s_data[0].unique_columns[0].length; u_col++) {
		sort_fast_array(tableau[0].entries + s_data[0].row_col_to_box[s_data[0].unique_columns[0].unique_column_start[u_col]], s_data[0].conjugate[s_data[0].unique_columns[0].unique_column_start[u_col]], s_data[0].unique_columns[0].unique_column_number[u_col]);
	}
 
}

FORCE_INLINE int get_standardization_of_colstraightened(struct tableau * tableau_arr, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, uint8_t * work) {
    for(int b = 0; b < s_data[0].num_boxes; b++) {
    	work[b] = tableau_arr[0].entries[s_data[0].roworder_to_box[b]];
    }
    int pos = 0;
    for(int row = 0; row < s_data[0].conjugate[0]; row++) {
    	 sort_fast(work, pos, s_data[0].shape[row]);
    	 pos += s_data[0].shape[row];
    }

    return straighten_bsearch_r(work, sstd_data[0].all_sstd_tableau, sstd_data[0].num_sstd_tableau, sizeof(struct tableau), sstd_tableau_rowword_single_cmp_rev_r, s_data);
}

FORCE_INLINE int check_in_cache(int32_t dictionary_tableau_index, struct sstd_data_c * sstd_data) {
    return (dictionary_tableau_index >= 0 && sstd_data[0].straighten_cache_index_one[dictionary_tableau_index] != UINT8_MAX);
}

FORCE_INLINE void read_from_cache_int64(int64_t * straighten_result, int64_t coefficient, int32_t dictionary_tableau_index, struct sstd_data_c * sstd_data) {
	uint8_t thread_cache = sstd_data[0].straighten_cache_index_one[dictionary_tableau_index];
    uint32_t cache_index = sstd_data[0].straighten_cache_index_two[dictionary_tableau_index];
    for(int c_index = sstd_data[0].straighten_cache[thread_cache].rows_ptr[cache_index]; c_index < sstd_data[0].straighten_cache[thread_cache].rows_ptr[cache_index+1]; c_index++) {
    	straighten_result[sstd_data[0].straighten_cache[thread_cache].index[c_index]] += (coefficient * (int64_t)sstd_data[0].straighten_cache[thread_cache].values[c_index]);
	}
}

void clear_straightening_cache(struct sstd_data_c * sstd_data, int32_t zero);

extern void tableau_coeff_simplify(struct tableau * tableau_arr, uint32_t num_tableau, struct shape_data_c * s_data);

extern int64_t __c_compute_rearrangement_coeff(const uint8_t *restrict all_monomials, uint8_t *restrict t_data_c, const struct sstd_data_c * sstd_data, const struct shape_data_c *restrict s_data, const int col, const int sign);

FORCE_INLINE int64_t c_compute_rearrangement_coeff(const uint8_t *restrict all_monomials, const uint32_t sstd_index, uint8_t *restrict t_data_c, const struct sstd_data_c * sstd_data, const struct shape_data_c * s_data) {
	memcpy(t_data_c, sstd_data[0].sstd_row_content + (sstd_index * s_data[0].conjugate[0] * sstd_data[0].max_filling_value), s_data[0].conjugate[0] * sstd_data[0].max_filling_value * sizeof(uint8_t));
	
	for (int box=s_data[0].num_boxes-1; box >= s_data[0].box_start_single_rows; box--) {
		if (t_data_c[all_monomials[box]-1] != 0) {
	        t_data_c[all_monomials[box]-1]--;
	    }  
	    else {
	    	return 0;
	    }
	}

	//for single row shapes
	if(s_data[0].box_start_single_rows == 0) {return 1;}

	return __c_compute_rearrangement_coeff(all_monomials, t_data_c, sstd_data, s_data, s_data[0].shape[1]-1, 0);
}
extern void construct_shape_data_c(struct shape_data_c * s_data, uint32_t * shape, uint32_t shape_length);

extern void destruct_shape_data_c(struct shape_data_c * s_data);

extern void construct_sstd_data_c(struct sstd_data_c * sstd_data, uint8_t * content, uint8_t max_filling_value, struct shape_data_c * s_data, struct sstd_data_c_options * options);

extern void destruct_sstd_data_c(struct sstd_data_c * sstd_data);

void set_sstd_column_factorial(struct sstd_data_c * sstd_data, struct shape_data_c * s_data);

void set_sstd_column_repeat_data(struct sstd_data_c * sstd_data, struct shape_data_c * s_data, uint32_t sstd_index, uint32_t ** column_repeats);

void set_sstd_column_overlap_data(struct sstd_data_c * sstd_data, struct shape_data_c * s_data, uint32_t sstd_index, uint32_t ** column_overlaps);

void set_sstd_row_contents_uid(struct sstd_data_c * sstd_data, struct shape_data_c * s_data, uint32_t sstd_index, uint8_t ** row_contents_uid);

struct tableau * random_sstd(struct sstd_data_c * sstd_data);

struct packed_tableau * random_dictionary_tableau(struct sstd_data_c * sstd_data);

void straighten_sstd_basis_single_int64(struct tableau * straighten, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, int64_t * straighten_result);   

void straighten_sstd_basis_single_bigint(struct tableau * straighten, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, mpz_t * straighten_result); 

void straighten_array_to_sstd_basis_threaded_cached_int64(struct tableau * straighten, uint32_t num_straighten, struct sstd_data_c * sstd_data, struct shape_data_c * s_data, int64_t * straighten_result, int simple_straightened, int sstd_basis);



#endif  // straighten_h__

==> anc/src_c_Reuven_Hodges/straighten_core.h <==
#ifndef straighten_core_h__
#define straighten_core_h__

//comment this line out if you are using mingw64
#define _STRAIGHTEN_USING_LINUX

#define _STRAIGHTEN_COMPILE_TIME_LIMIT 4

#ifdef _STRAIGHTEN_USING_LINUX
#define _GNU_SOURCE
#else
#define _STRAIGHTEN_USE_QSORT_S
#endif

#define _STRAIGHTEN_NUM_THREADS 4
#define _STRAIGHTEN_CPU_CACHE_LINE_SIZE 512
#define _STRAIGHTEN_MAX_DICTIONARY 50000000ll
#define _STRAIGHTEN_PERTHREAD_CACHE_ENTRIES 10000000
#define _STRAIGHTEN_PERTHREAD_CACHE 150000000
#define _STRAIGHTEN_PERTHREAD_CACHE_INCREMENT 150000000
#define _STRAIGHTEN_PERTHREAD_CACHE_MAX 600000000

#define ANSI_COLOR_RED     "\x1b[31m"
#define ANSI_COLOR_GREEN   "\x1b[32m"
#define ANSI_COLOR_YELLOW  "\x1b[33m"
#define ANSI_COLOR_BLUE    "\x1b[34m"
#define ANSI_COLOR_MAGENTA "\x1b[35m"
#define ANSI_COLOR_CYAN    "\x1b[36m"
#define ANSI_COLOR_RESET   "\x1b[0m"

#define	FORCE_INLINE inline __attribute__((always_inline))

#define straighten_max_macro(x, y) (((x) > (y)) ? (x) : (y))
#define straighten_min_macro(x, y) (((x) < (y)) ? (x) : (y))

#define straighten_likely(x)      __builtin_expect(!!(x), 1)
#define straighten_unlikely(x)    __builtin_expect(!!(x), 0)

#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <omp.h>
#include <gmp.h>
#include <limits.h>
#include <time.h>
#include <unistd.h>
#include <sys/stat.h>
#include <sys/types.h>
#include <math.h>
#include <ctype.h>
#include <stdarg.h>
#include <inttypes.h>
#include "straighten_log.h"

extern int STRAIGHTEN_LOGGING_INDENT;

#ifdef _STRAIGHTEN_USING_LINUX
#define straighten_int64mul_overflow(a,b,c) \
	if(straighten_unlikely(__builtin_smull_overflow(a,b,c))) { \
		printf("Fatal Error: Int64 multiplication overflow.\n"); \
		exit(EXIT_FAILURE); \
	}

#define straighten_int64add_overflow(a,b,c) \
	if(straighten_unlikely(__builtin_saddl_overflow(a,b,c))) { \
		printf("Fatal Error: Int64 addition overflow.\n"); \
		exit(EXIT_FAILURE); \
	}
#else
#define straighten_int64mul_overflow(a,b,c) \
	if(straighten_unlikely(__builtin_smulll_overflow(a,b,c))) { \
		printf("Fatal Error: Int64 multiplication overflow.\n"); \
		exit(EXIT_FAILURE); \
	}

#define straighten_int64add_overflow(a,b,c) \
	if(straighten_unlikely(__builtin_saddll_overflow(a,b,c))) { \
		printf("Fatal Error: Int64 addition overflow.\n"); \
		exit(EXIT_FAILURE); \
	}
#endif

#define straighten_timing_macro(a, s) \
    do { \
        struct timespec start, finish; \
        double elapsed; \
        clock_gettime(CLOCK_MONOTONIC, &start); \
        a; \
        clock_gettime(CLOCK_MONOTONIC, &finish); \
        elapsed = (finish.tv_sec - start.tv_sec); \
		elapsed += (finish.tv_nsec - start.tv_nsec) / 1000000000.0; \
		straighten_log(STRAIGHTEN_VINFO, "%s took: %f seconds", s, elapsed); \
    } while (0)

#define s_printf(...) \
    do { \
    	fprintf(stdout, "%*s", STRAIGHTEN_LOGGING_INDENT, ""); \
    	fprintf(stdout, __VA_ARGS__); \
    	fflush(stdout); \
    } while (0)

struct tableau {
    uint8_t * entries;
    int64_t coefficient;
};

struct packed_tableau {
    uint8_t * entries;
};

struct sparse_cache_CSR_32 {
    int16_t * values;
    uint16_t * index;
    uint32_t * rows_ptr;
    uint32_t rows_ptr_current;
    uint32_t rows_ptr_max_length;
    uint32_t values_length;
    int filled_flag;
};

struct sparse_CSR_32 {
    int32_t * values;
    uint32_t * columns_index;
    uint32_t * rows_ptr;
    uint32_t rows_ptr_length;
    uint32_t values_length;
    uint32_t number_rows;
    uint32_t number_columns;
};

struct sparse_CSR_8 {
    int8_t * values;
    uint32_t * columns_index;
    uint32_t * rows_ptr;
    uint32_t rows_ptr_length;
    uint32_t values_length;
    uint32_t number_rows;
    uint32_t number_columns;
};

struct columns_iterator {
	uint32_t * unique_column_start;
	uint32_t * unique_column_number;
	uint32_t length;
};

struct shape_data_c {
	uint32_t num_boxes;
	uint32_t num_packed_boxes;
	uint32_t * shape;
	uint32_t shape_length; 
	uint32_t shape_index;

	uint32_t * conjugate;	

	struct columns_iterator * unique_columns;

	int32_t box_start_single_rows;  
	int32_t col_start_single_rows;

	uint32_t * col_row_to_box;
	uint32_t * row_col_to_box;
	uint32_t * box_to_col;
	uint32_t * box_to_row;
	uint32_t * roworder_to_box;

	char * shape_string;
};

struct sstd_data_c {
	uint8_t max_filling_value;
	uint8_t * content;
	struct tableau * all_sstd_tableau;
	uint32_t num_sstd_tableau;

	uint8_t * permutations;
	uint64_t * permutation_counts;

	struct packed_tableau * all_dictionary_tableau;
	uint32_t num_dictionary_tableau;
	struct pt_hash_table * dictionary_hash;
	struct sparse_CSR_32 * D_basis_matrix;
	struct sparse_CSR_8 * R_coeff_skip;
	
	uint8_t * sstd_row_content;
	uint64_t * sstd_column_factorial;
	
	uint32_t lower_bound_sstd;
	uint32_t max_shared_12;
	
	uint8_t * straighten_cache_index_one;
	uint32_t * straighten_cache_index_two;
	struct sparse_cache_CSR_32 * straighten_cache;
};

struct sstd_data_c_options {
	uint8_t set_sstd;
	uint8_t set_Dbasis;
	uint8_t set_rowcontent;
	uint8_t set_dictionary;
	uint8_t set_dictionary_hash;
	uint8_t set_cache;
	uint8_t set_sstd_column_factorial;
	uint8_t gen_tableau_threaded;
	uint8_t do_not_sort_sstd;
	uint8_t dictionary_hash_copy_data;
	uint8_t use_lower_bound;
	double lower_bound_fraction;
};


struct straighten_array_temp {
	int64_t * temp_straighten_result;
	uint8_t * standardization_work;
	struct packed_tableau * tableau_work;
	uint8_t * straightening_content_work;
};

#endif //straighten_core_h__


==> anc/src_c_Reuven_Hodges/straighten_hash_table.c <==
#include "straighten_hash_table.h"

int pt_insert(struct pt_hash_table* pt_hash_tb, struct packed_tableau* insert, const int data) {
	int collisions = 0;
	uint8_t t = 0;
	if(pt_hash_tb[0].original_key_length & 1) {
		t = insert[0].entries[pt_hash_tb[0].key_length-1] & 0xF;
		insert[0].entries[pt_hash_tb[0].key_length-1] = insert[0].entries[pt_hash_tb[0].key_length-1] & ~0xF;
	}

	uint32_t index =  Hash_YoshimitsuTRIAD(insert[0].entries, pt_hash_tb[0].key_length);
	index = index % pt_hash_tb[0].size;

	uint64_t val = ((uint64_t*)pt_hash_tb[0].pt_arr[index].entries)[0];
	while (val != 0) {
		collisions++;
		index++;
		index = index % pt_hash_tb[0].size;
		val = ((uint64_t*)pt_hash_tb[0].pt_arr[index].entries)[0];
	}

	memcpy(pt_hash_tb[0].pt_arr[index].entries, insert[0].entries, pt_hash_tb[0].key_length * sizeof(uint8_t));
	pt_hash_tb[0].data_arr[index] = data;

	if(pt_hash_tb[0].original_key_length & 1) {
		insert[0].entries[pt_hash_tb[0].key_length-1] = insert[0].entries[pt_hash_tb[0].key_length-1] + t;
	}
	return collisions;
}

int pt_insert_nocopy(struct pt_hash_table* pt_hash_tb, struct packed_tableau* insert, const int data) {
	int collisions = 0;
	uint8_t t = 0;
	if(pt_hash_tb[0].original_key_length & 1) {
		t = insert[0].entries[pt_hash_tb[0].key_length-1] & 0xF;
		insert[0].entries[pt_hash_tb[0].key_length-1] = insert[0].entries[pt_hash_tb[0].key_length-1] & ~0xF;
	}

	uint32_t index =  Hash_YoshimitsuTRIAD(insert[0].entries, pt_hash_tb[0].key_length);
	index = index % pt_hash_tb[0].size;

	while (pt_hash_tb[0].pt_arr[index].entries != NULL) {
		collisions++;
		index++;
		index = index % pt_hash_tb[0].size;
	}

	//memcpy(pt_hash_tb[0].pt_arr[index].entries, insert[0].entries, pt_hash_tb[0].key_length * sizeof(uint8_t));
	memcpy(&pt_hash_tb[0].pt_arr[index], insert, sizeof(struct packed_tableau));
	pt_hash_tb[0].data_arr[index] = data;

	if(pt_hash_tb[0].original_key_length & 1) {
		insert[0].entries[pt_hash_tb[0].key_length-1] = insert[0].entries[pt_hash_tb[0].key_length-1] + t;
	}
	return collisions;
}

extern inline uint32_t Hash_YoshimitsuTRIAD(const uint8_t *str, size_t wrdlen);

extern inline int pt_compar_anysize_odd(const uint8_t* lhs, const uint8_t* rhs, size_t size);

extern inline int pt_compar_anysize_even(const uint8_t* lhs, const uint8_t* rhs, size_t size);

extern inline int pt_compar_numboxes_gt32kll32(const uint8_t* lhs, const uint8_t* rhs, size_t size);

extern inline int pt_compar_numboxes_36klgt32(const uint8_t* lhs, const uint8_t* rhs, size_t size);

extern inline int pt_search(const struct pt_hash_table* pt_hash_tb, const struct packed_tableau* key);

uint32_t next_pow2(uint32_t num) {
	num--;
	num |= num >> 1;
	num |= num >> 2;
	num |= num >> 4;
	num |= num >> 8;
	num |= num >> 16;
	num++;
	return num;
}

uint32_t log2_pow2(const uint32_t num) {
	static const uint32_t b[] = {0xAAAAAAAA, 0xCCCCCCCC, 0xF0F0F0F0, 
	                               0xFF00FF00, 0xFFFF0000};
	register uint32_t r = (num & b[0]) != 0;
	for (int i = 4; i > 0; i--) {
	  r |= ((num & b[i]) != 0) << i;
	}
	return r;
}

struct pt_hash_table* pt_build_hashtable(struct packed_tableau* all_dictionary_tableau, const size_t num_dict_tableau, const uint32_t key_length, struct shape_data_c * s_data, uint32_t copy_data) {
	uint32_t size = next_pow2(num_dict_tableau);
	/*if (size <= 268435456) {
	size = size<<2;
	}
	else if (size <= 1073741824) {
	size = size<<1;
	}*/
	if (size <= 33554432) {
	size = size<<2;
	}
	else if (size <= 1073741824) {
	size = size<<1;
	}
	straighten_log(STRAIGHTEN_VVINFO, "Generating a dictionary tableau hash of size %d for shape %s.", size, s_data[0].shape_string);
	struct pt_hash_table * pt_hash_tb = (struct pt_hash_table*) calloc(1, sizeof(struct pt_hash_table));
	pt_hash_tb[0].size = size;
	pt_hash_tb[0].and_size = size-1;
	pt_hash_tb[0].original_key_length = key_length;
	pt_hash_tb[0].copy_mode = copy_data;
	pt_hash_tb[0].pt_arr = (struct packed_tableau*) calloc(size, sizeof(struct packed_tableau));
	if(copy_data) {
		uint8_t * tableau_entries = (uint8_t*) calloc(size * s_data[0].num_packed_boxes, sizeof(uint8_t));
		for(int tab = 0; tab < size; tab++) {
			pt_hash_tb[0].pt_arr[tab].entries = tableau_entries;
			tableau_entries = tableau_entries + s_data[0].num_packed_boxes;
		}
	}
	pt_hash_tb[0].data_arr = (uint32_t*) calloc(size, sizeof(uint32_t));

	//branchless round up to nearest even and then divide by two
	int kl = (key_length+1)&~1;
	kl = kl>>1;
	//printf("%d \n", kl);
	pt_hash_tb[0].key_length = kl;
    
	int collisions = 0;
	int c;
	int max_c=0;
	for(int monomial=0; monomial < num_dict_tableau; monomial++) {
		if(copy_data) {
			c = pt_insert(pt_hash_tb, all_dictionary_tableau+monomial, monomial);
		}
		else {
			c = pt_insert_nocopy(pt_hash_tb, all_dictionary_tableau+monomial, monomial);
		}
		collisions += c;
	    if (c > max_c) {max_c = c;}
	}

	if(pt_hash_tb[0].original_key_length & 1) {
		pt_hash_tb[0].compar = pt_compar_anysize_odd;
	} 
	else {
		pt_hash_tb[0].compar = pt_compar_anysize_even;
	}

	straighten_log(STRAIGHTEN_INFO, "Total number of %d collisions in the dictionary hash table. Maximum number of %d collisions.", collisions, max_c);
	return pt_hash_tb;
}

==> anc/src_c_Reuven_Hodges/straighten_hash_table.h <==
#ifndef straighten_hash_table_h__
#define straighten_hash_table_h__

#include <x86intrin.h>

#include "straighten_core.h"

struct pt_hash_table {
	struct packed_tableau* pt_arr;
    int (*compar)(const uint8_t* lhs, const uint8_t* rhs, size_t size);
	uint32_t * data_arr;
	uint32_t size;
	uint32_t and_size;
	uint32_t original_key_length;
	uint32_t key_length;
    uint32_t copy_mode;
};

FORCE_INLINE uint32_t Hash_YoshimitsuTRIAD(const uint8_t *str, size_t wrdlen) {
    const uint32_t PRIME = 709607;
    uint32_t hash32 = 2166136261;
    uint32_t hash32B = 2166136261;
    const uint8_t *p = str;

    // 1111=15; 10111=23
    if (wrdlen & 4*sizeof(uint32_t)) {	
		hash32 = (hash32 ^ (_rotl(*(uint32_t *)(p+0),5) ^ *(uint32_t *)(p+4))) * PRIME;        
		hash32B = (hash32B ^ (_rotl(*(uint32_t *)(p+8),5) ^ *(uint32_t *)(p+12))) * PRIME;        
		p += 8*sizeof(uint16_t);
    }
    // Cases: 0,1,2,3,4,5,6,7,...,15
    if (wrdlen & 2*sizeof(uint32_t)) {
		hash32 = (hash32 ^ *(uint32_t*)(p+0)) * PRIME;
		hash32B = (hash32B ^ *(uint32_t*)(p+4)) * PRIME;
		p += 4*sizeof(uint16_t);
    }
    // Cases: 0,1,2,3,4,5,6,7
    if (wrdlen & sizeof(uint32_t)) {
		hash32 = (hash32 ^ *(uint16_t*)(p+0)) * PRIME;
		hash32B = (hash32B ^ *(uint16_t*)(p+2)) * PRIME;
		p += 2*sizeof(uint16_t);
    }
    if (wrdlen & sizeof(uint16_t)) {
        hash32 = (hash32 ^ *(uint16_t*)p) * PRIME;
        p += sizeof(uint16_t);
    }
    if (wrdlen & 1) 
        hash32 = (hash32 ^ *p) * PRIME;

    hash32 = (hash32 ^ _rotl(hash32B,5) ) * PRIME;
    return hash32 ^ (hash32 >> 16);
}

FORCE_INLINE int pt_compar_anysize_even(const uint8_t* lhs, const uint8_t* rhs, size_t size) {
    const uint8_t* p;
    const uint8_t* q;
    const uint8_t* sentry = lhs + size;
    for ( p = lhs, q = rhs; p < sentry; ++p, ++q ) {
        if (*p != *q) { return 0; }
    }   
    return 1;
}

FORCE_INLINE int pt_compar_anysize_odd(const uint8_t* lhs, const uint8_t* rhs, size_t size) {
    const uint8_t* p;
    const uint8_t* q;
    const uint8_t* sentry = lhs + size - 1;
    for ( p = lhs, q = rhs; p < sentry; ++p, ++q ) {
        if (*p != *q) { return 0; }
    }   
    if((*p & ~0xF) != (*q & ~0xF)) { return 0; }
    return 1;
}

FORCE_INLINE int pt_compar_numboxes_gt32kll32(const uint8_t* lhs, const uint8_t* rhs, size_t size) {
    __m128i l1 = _mm_loadu_si128((__m128i *) lhs);
    __m128i r1 = _mm_loadu_si128((__m128i *) rhs);
    __m128i pcmp = _mm_cmpeq_epi32(l1, r1);  // epi8 is fine too
    int bitmask = _mm_movemask_epi8(pcmp);
    return (bitmask == 0xFFFF);
}

FORCE_INLINE int pt_compar_numboxes_36klgt32(const uint8_t* lhs, const uint8_t* rhs, size_t size) {
    __m128i l1 = _mm_loadu_si128((__m128i *) lhs);
    __m128i r1 = _mm_loadu_si128((__m128i *) rhs);
    __m128i pcmp = _mm_cmpeq_epi32(l1, r1);  // epi8 is fine too
    int bitmask = _mm_movemask_epi8(pcmp);
    return (bitmask == 0xFFFF) & (*((uint16_t*)(lhs + 16)) == *((uint16_t*)(rhs + 16)));
}

FORCE_INLINE int pt_search(const struct pt_hash_table* pt_hash_tb, const struct packed_tableau* key) {
    uint32_t index =  Hash_YoshimitsuTRIAD(key[0].entries, pt_hash_tb[0].key_length);
    
    index = index & pt_hash_tb[0].and_size;
    if(pt_hash_tb[0].size == 0 || (pt_hash_tb[0].pt_arr[index].entries == NULL || pt_hash_tb[0].pt_arr[index].entries[0] == 0)) {
            //printf("Error: Entry not found in dictionary hash. \n");
            return -1;
        }

    while (pt_hash_tb[0].compar(pt_hash_tb[0].pt_arr[index].entries, key[0].entries, pt_hash_tb[0].key_length) != 1) {
        index++;
        index = index & pt_hash_tb[0].and_size;
        //commenting this out is somewhat dangerous! we know that the entry is always in the hash table if there are no bugs, but this means things will hang if for some reason key is malformed
        if(pt_hash_tb[0].pt_arr[index].entries == NULL || pt_hash_tb[0].pt_arr[index].entries[0] == 0) {
            //printf("Error: Entry not found in dictionary hash. \n");
            return -1;
        }
    }

    return pt_hash_tb[0].data_arr[index];
}

struct pt_hash_table* pt_build_hashtable(struct packed_tableau* all_dictionary_tableau, const size_t num_dict_tableau, const uint32_t key_length, struct shape_data_c * s_data, uint32_t copy_data);

#endif //straighten_hash_table_h__

==> anc/src_c_Reuven_Hodges/straighten_log.c <==
#include "straighten_log.h"

int STRAIGHTEN_LOGGING_INDENT = 3;

static int32_t STRAIGHTEN_LOG_LEVEL = 2;

static int32_t STRAIGHTEN_DEBUG = 0;

static int32_t STRAIGHTEN_LOG_DISPLAY = 1;

static const char * straighten_log_level_names[] = { "V.V-INFO", "V-INFO", "INFO", "WARNING", "ERROR", "FATAL"};
static const char * straighten_log_level_initials[] = { "VV", "V", "I", "W", "E", "F"};
static const char * straighten_log_level_colors[] = { ANSI_COLOR_CYAN, ANSI_COLOR_CYAN, ANSI_COLOR_GREEN, ANSI_COLOR_YELLOW, ANSI_COLOR_RED, ANSI_COLOR_RED};

void straighten_set_log_level(int log_level) {
	STRAIGHTEN_LOG_LEVEL = log_level;
}

void straighten_set_debug(int debug) {
	STRAIGHTEN_DEBUG = debug;
}

void straighten_set_log_display(int display) {
	STRAIGHTEN_LOG_DISPLAY = display;

	if(display == 0) {
		STRAIGHTEN_LOGGING_INDENT = 0;		
	}
	else if(display == 1){
		STRAIGHTEN_LOGGING_INDENT = 3;
	}
	else if(display == 2){
		STRAIGHTEN_LOGGING_INDENT = 9;
	}
	else {
		STRAIGHTEN_LOGGING_INDENT = 9;
	}
}

void _straighten_log(const char * file, const char * function, const int line, int log_level, const char *fmt, ...) {
	if(log_level < STRAIGHTEN_LOG_LEVEL) {
		return;
	}

	if(STRAIGHTEN_LOG_DISPLAY == 1) {
		fprintf(stdout, "%s%2s\x1b[0m ", straighten_log_level_colors[log_level], straighten_log_level_initials[log_level]);
	}
	else if(STRAIGHTEN_LOG_DISPLAY != 0) {
		fprintf(stdout, "%s%8s\x1b[0m ", straighten_log_level_colors[log_level], straighten_log_level_names[log_level]);
	}
	
	va_list args;
	va_start(args, fmt);
    vfprintf(stdout, fmt, args);
    va_end(args);

    if(STRAIGHTEN_DEBUG) {
		fprintf(stdout, " \x1b[90m%s(%s):%d\x1b[0m ", file, function, line);
	}

    fprintf(stdout, "\n");
    fflush(stdout);
}


==> anc/src_c_Reuven_Hodges/straighten_log.h <==
#ifndef straighten_log_h__
#define straighten_log_h__

#include "straighten_core.h"

enum { STRAIGHTEN_VVINFO, STRAIGHTEN_VINFO, STRAIGHTEN_INFO, STRAIGHTEN_WARNING, STRAIGHTEN_ERROR, STRAIGHTEN_FATAL};

#define straighten_log(...) _straighten_log(__FILE__, __func__, __LINE__, __VA_ARGS__)

void straighten_set_log_level(int log_level);

void straighten_set_debug(int debug);

void straighten_set_log_display(int ltp);

void _straighten_log(const char * file,  const char * function, const int line, int log_level, const char *fmt, ...);

#endif //straighten_log_h__

==> anc/src_rust/c_interface.rs <==
#[doc(hidden)]

/// This is the interface to Hodges's tableau straightening c code.
/// Most of this file is generated by running the following command:
/// ~/.cargo/bin/bindgen interface.h -o interface.rs
/// The contents from interface.rs is then copied into this file c_interface.rs.
/// The 'extern "C"' of the necessary functions is then preceded with a '#[link(name = "straightening")]'.
/// The documentation of the functions in c_interface is on the c side.
pub mod c_interface {


#![allow(warnings)]

#[link(name = "straightening")]






/* automatically generated by rust-bindgen 0.57.0 */

pub const _STDINT_H: u32 = 1;
pub const _FEATURES_H: u32 = 1;
pub const _DEFAULT_SOURCE: u32 = 1;
pub const __GLIBC_USE_ISOC2X: u32 = 0;
pub const __USE_ISOC11: u32 = 1;
pub const __USE_ISOC99: u32 = 1;
pub const __USE_ISOC95: u32 = 1;
pub const __USE_POSIX_IMPLICITLY: u32 = 1;
pub const _POSIX_SOURCE: u32 = 1;
pub const _POSIX_C_SOURCE: u32 = 200809;
pub const __USE_POSIX: u32 = 1;
pub const __USE_POSIX2: u32 = 1;
pub const __USE_POSIX199309: u32 = 1;
pub const __USE_POSIX199506: u32 = 1;
pub const __USE_XOPEN2K: u32 = 1;
pub const __USE_XOPEN2K8: u32 = 1;
pub const _ATFILE_SOURCE: u32 = 1;
pub const __USE_MISC: u32 = 1;
pub const __USE_ATFILE: u32 = 1;
pub const __USE_FORTIFY_LEVEL: u32 = 0;
pub const __GLIBC_USE_DEPRECATED_GETS: u32 = 0;
pub const __GLIBC_USE_DEPRECATED_SCANF: u32 = 0;
pub const _STDC_PREDEF_H: u32 = 1;
pub const __STDC_IEC_559__: u32 = 1;
pub const __STDC_IEC_559_COMPLEX__: u32 = 1;
pub const __STDC_ISO_10646__: u32 = 201706;
pub const __GNU_LIBRARY__: u32 = 6;
pub const __GLIBC__: u32 = 2;
pub const __GLIBC_MINOR__: u32 = 31;
pub const _SYS_CDEFS_H: u32 = 1;
pub const __glibc_c99_flexarr_available: u32 = 1;
pub const __WORDSIZE: u32 = 64;
pub const __WORDSIZE_TIME64_COMPAT32: u32 = 1;
pub const __SYSCALL_WORDSIZE: u32 = 64;
pub const __LONG_DOUBLE_USES_FLOAT128: u32 = 0;
pub const __HAVE_GENERIC_SELECTION: u32 = 1;
pub const __GLIBC_USE_LIB_EXT2: u32 = 0;
pub const __GLIBC_USE_IEC_60559_BFP_EXT: u32 = 0;
pub const __GLIBC_USE_IEC_60559_BFP_EXT_C2X: u32 = 0;
pub const __GLIBC_USE_IEC_60559_FUNCS_EXT: u32 = 0;
pub const __GLIBC_USE_IEC_60559_FUNCS_EXT_C2X: u32 = 0;
pub const __GLIBC_USE_IEC_60559_TYPES_EXT: u32 = 0;
pub const _BITS_TYPES_H: u32 = 1;
pub const __TIMESIZE: u32 = 64;
pub const _BITS_TYPESIZES_H: u32 = 1;
pub const __OFF_T_MATCHES_OFF64_T: u32 = 1;
pub const __INO_T_MATCHES_INO64_T: u32 = 1;
pub const __RLIM_T_MATCHES_RLIM64_T: u32 = 1;
pub const __STATFS_MATCHES_STATFS64: u32 = 1;
pub const __FD_SETSIZE: u32 = 1024;
pub const _BITS_TIME64_H: u32 = 1;
pub const _BITS_WCHAR_H: u32 = 1;
pub const _BITS_STDINT_INTN_H: u32 = 1;
pub const _BITS_STDINT_UINTN_H: u32 = 1;
pub const INT8_MIN: i32 = -128;
pub const INT16_MIN: i32 = -32768;
pub const INT32_MIN: i32 = -2147483648;
pub const INT8_MAX: u32 = 127;
pub const INT16_MAX: u32 = 32767;
pub const INT32_MAX: u32 = 2147483647;
pub const UINT8_MAX: u32 = 255;
pub const UINT16_MAX: u32 = 65535;
pub const UINT32_MAX: u32 = 4294967295;
pub const INT_LEAST8_MIN: i32 = -128;
pub const INT_LEAST16_MIN: i32 = -32768;
pub const INT_LEAST32_MIN: i32 = -2147483648;
pub const INT_LEAST8_MAX: u32 = 127;
pub const INT_LEAST16_MAX: u32 = 32767;
pub const INT_LEAST32_MAX: u32 = 2147483647;
pub const UINT_LEAST8_MAX: u32 = 255;
pub const UINT_LEAST16_MAX: u32 = 65535;
pub const UINT_LEAST32_MAX: u32 = 4294967295;
pub const INT_FAST8_MIN: i32 = -128;
pub const INT_FAST16_MIN: i64 = -9223372036854775808;
pub const INT_FAST32_MIN: i64 = -9223372036854775808;
pub const INT_FAST8_MAX: u32 = 127;
pub const INT_FAST16_MAX: u64 = 9223372036854775807;
pub const INT_FAST32_MAX: u64 = 9223372036854775807;
pub const UINT_FAST8_MAX: u32 = 255;
pub const UINT_FAST16_MAX: i32 = -1;
pub const UINT_FAST32_MAX: i32 = -1;
pub const INTPTR_MIN: i64 = -9223372036854775808;
pub const INTPTR_MAX: u64 = 9223372036854775807;
pub const UINTPTR_MAX: i32 = -1;
pub const PTRDIFF_MIN: i64 = -9223372036854775808;
pub const PTRDIFF_MAX: u64 = 9223372036854775807;
pub const SIG_ATOMIC_MIN: i32 = -2147483648;
pub const SIG_ATOMIC_MAX: u32 = 2147483647;
pub const SIZE_MAX: i32 = -1;
pub const WINT_MIN: u32 = 0;
pub const WINT_MAX: u32 = 4294967295;
pub const _STDIO_H: u32 = 1;
pub const __GNUC_VA_LIST: u32 = 1;
pub const _____fpos_t_defined: u32 = 1;
pub const ____mbstate_t_defined: u32 = 1;
pub const _____fpos64_t_defined: u32 = 1;
pub const ____FILE_defined: u32 = 1;
pub const __FILE_defined: u32 = 1;
pub const __struct_FILE_defined: u32 = 1;
pub const _IO_EOF_SEEN: u32 = 16;
pub const _IO_ERR_SEEN: u32 = 32;
pub const _IO_USER_LOCK: u32 = 32768;
pub const _IOFBF: u32 = 0;
pub const _IOLBF: u32 = 1;
pub const _IONBF: u32 = 2;
pub const BUFSIZ: u32 = 8192;
pub const EOF: i32 = -1;
pub const SEEK_SET: u32 = 0;
pub const SEEK_CUR: u32 = 1;
pub const SEEK_END: u32 = 2;
pub const P_tmpdir: &'static [u8; 5usize] = b"/tmp\0";
pub const _BITS_STDIO_LIM_H: u32 = 1;
pub const L_tmpnam: u32 = 20;
pub const TMP_MAX: u32 = 238328;
pub const FILENAME_MAX: u32 = 4096;
pub const L_ctermid: u32 = 9;
pub const FOPEN_MAX: u32 = 16;
pub type __u_char = ::std::os::raw::c_uchar;
pub type __u_short = ::std::os::raw::c_ushort;
pub type __u_int = ::std::os::raw::c_uint;
pub type __u_long = ::std::os::raw::c_ulong;
pub type __int8_t = ::std::os::raw::c_schar;
pub type __uint8_t = ::std::os::raw::c_uchar;
pub type __int16_t = ::std::os::raw::c_short;
pub type __uint16_t = ::std::os::raw::c_ushort;
pub type __int32_t = ::std::os::raw::c_int;
pub type __uint32_t = ::std::os::raw::c_uint;
pub type __int64_t = ::std::os::raw::c_long;
pub type __uint64_t = ::std::os::raw::c_ulong;
pub type __int_least8_t = __int8_t;
pub type __uint_least8_t = __uint8_t;
pub type __int_least16_t = __int16_t;
pub type __uint_least16_t = __uint16_t;
pub type __int_least32_t = __int32_t;
pub type __uint_least32_t = __uint32_t;
pub type __int_least64_t = __int64_t;
pub type __uint_least64_t = __uint64_t;
pub type __quad_t = ::std::os::raw::c_long;
pub type __u_quad_t = ::std::os::raw::c_ulong;
pub type __intmax_t = ::std::os::raw::c_long;
pub type __uintmax_t = ::std::os::raw::c_ulong;
pub type __dev_t = ::std::os::raw::c_ulong;
pub type __uid_t = ::std::os::raw::c_uint;
pub type __gid_t = ::std::os::raw::c_uint;
pub type __ino_t = ::std::os::raw::c_ulong;
pub type __ino64_t = ::std::os::raw::c_ulong;
pub type __mode_t = ::std::os::raw::c_uint;
pub type __nlink_t = ::std::os::raw::c_ulong;
pub type __off_t = ::std::os::raw::c_long;
pub type __off64_t = ::std::os::raw::c_long;
pub type __pid_t = ::std::os::raw::c_int;
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct __fsid_t {
    pub __val: [::std::os::raw::c_int; 2usize],
}
#[test]
fn bindgen_test_layout___fsid_t() {
    assert_eq!(
        ::std::mem::size_of::<__fsid_t>(),
        8usize,
        concat!("Size of: ", stringify!(__fsid_t))
    );
    assert_eq!(
        ::std::mem::align_of::<__fsid_t>(),
        4usize,
        concat!("Alignment of ", stringify!(__fsid_t))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__fsid_t>())).__val as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(__fsid_t),
            "::",
            stringify!(__val)
        )
    );
}
pub type __clock_t = ::std::os::raw::c_long;
pub type __rlim_t = ::std::os::raw::c_ulong;
pub type __rlim64_t = ::std::os::raw::c_ulong;
pub type __id_t = ::std::os::raw::c_uint;
pub type __time_t = ::std::os::raw::c_long;
pub type __useconds_t = ::std::os::raw::c_uint;
pub type __suseconds_t = ::std::os::raw::c_long;
pub type __daddr_t = ::std::os::raw::c_int;
pub type __key_t = ::std::os::raw::c_int;
pub type __clockid_t = ::std::os::raw::c_int;
pub type __timer_t = *mut ::std::os::raw::c_void;
pub type __blksize_t = ::std::os::raw::c_long;
pub type __blkcnt_t = ::std::os::raw::c_long;
pub type __blkcnt64_t = ::std::os::raw::c_long;
pub type __fsblkcnt_t = ::std::os::raw::c_ulong;
pub type __fsblkcnt64_t = ::std::os::raw::c_ulong;
pub type __fsfilcnt_t = ::std::os::raw::c_ulong;
pub type __fsfilcnt64_t = ::std::os::raw::c_ulong;
pub type __fsword_t = ::std::os::raw::c_long;
pub type __ssize_t = ::std::os::raw::c_long;
pub type __syscall_slong_t = ::std::os::raw::c_long;
pub type __syscall_ulong_t = ::std::os::raw::c_ulong;
pub type __loff_t = __off64_t;
pub type __caddr_t = *mut ::std::os::raw::c_char;
pub type __intptr_t = ::std::os::raw::c_long;
pub type __socklen_t = ::std::os::raw::c_uint;
pub type __sig_atomic_t = ::std::os::raw::c_int;
pub type int_least8_t = __int_least8_t;
pub type int_least16_t = __int_least16_t;
pub type int_least32_t = __int_least32_t;
pub type int_least64_t = __int_least64_t;
pub type uint_least8_t = __uint_least8_t;
pub type uint_least16_t = __uint_least16_t;
pub type uint_least32_t = __uint_least32_t;
pub type uint_least64_t = __uint_least64_t;
pub type int_fast8_t = ::std::os::raw::c_schar;
pub type int_fast16_t = ::std::os::raw::c_long;
pub type int_fast32_t = ::std::os::raw::c_long;
pub type int_fast64_t = ::std::os::raw::c_long;
pub type uint_fast8_t = ::std::os::raw::c_uchar;
pub type uint_fast16_t = ::std::os::raw::c_ulong;
pub type uint_fast32_t = ::std::os::raw::c_ulong;
pub type uint_fast64_t = ::std::os::raw::c_ulong;
pub type intmax_t = __intmax_t;
pub type uintmax_t = __uintmax_t;
pub type size_t = ::std::os::raw::c_ulong;
pub type va_list = __builtin_va_list;
pub type __gnuc_va_list = __builtin_va_list;
#[repr(C)]
#[derive(Copy, Clone)]
pub struct __mbstate_t {
    pub __count: ::std::os::raw::c_int,
    pub __value: __mbstate_t__bindgen_ty_1,
}
#[repr(C)]
#[derive(Copy, Clone)]
pub union __mbstate_t__bindgen_ty_1 {
    pub __wch: ::std::os::raw::c_uint,
    pub __wchb: [::std::os::raw::c_char; 4usize],
    _bindgen_union_align: u32,
}
#[test]
fn bindgen_test_layout___mbstate_t__bindgen_ty_1() {
    assert_eq!(
        ::std::mem::size_of::<__mbstate_t__bindgen_ty_1>(),
        4usize,
        concat!("Size of: ", stringify!(__mbstate_t__bindgen_ty_1))
    );
    assert_eq!(
        ::std::mem::align_of::<__mbstate_t__bindgen_ty_1>(),
        4usize,
        concat!("Alignment of ", stringify!(__mbstate_t__bindgen_ty_1))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__mbstate_t__bindgen_ty_1>())).__wch as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(__mbstate_t__bindgen_ty_1),
            "::",
            stringify!(__wch)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<__mbstate_t__bindgen_ty_1>())).__wchb as *const _ as usize
        },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(__mbstate_t__bindgen_ty_1),
            "::",
            stringify!(__wchb)
        )
    );
}
#[test]
fn bindgen_test_layout___mbstate_t() {
    assert_eq!(
        ::std::mem::size_of::<__mbstate_t>(),
        8usize,
        concat!("Size of: ", stringify!(__mbstate_t))
    );
    assert_eq!(
        ::std::mem::align_of::<__mbstate_t>(),
        4usize,
        concat!("Alignment of ", stringify!(__mbstate_t))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__mbstate_t>())).__count as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(__mbstate_t),
            "::",
            stringify!(__count)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__mbstate_t>())).__value as *const _ as usize },
        4usize,
        concat!(
            "Offset of field: ",
            stringify!(__mbstate_t),
            "::",
            stringify!(__value)
        )
    );
}
#[repr(C)]
#[derive(Copy, Clone)]
pub struct _G_fpos_t {
    pub __pos: __off_t,
    pub __state: __mbstate_t,
}
#[test]
fn bindgen_test_layout__G_fpos_t() {
    assert_eq!(
        ::std::mem::size_of::<_G_fpos_t>(),
        16usize,
        concat!("Size of: ", stringify!(_G_fpos_t))
    );
    assert_eq!(
        ::std::mem::align_of::<_G_fpos_t>(),
        8usize,
        concat!("Alignment of ", stringify!(_G_fpos_t))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_G_fpos_t>())).__pos as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(_G_fpos_t),
            "::",
            stringify!(__pos)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_G_fpos_t>())).__state as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(_G_fpos_t),
            "::",
            stringify!(__state)
        )
    );
}
pub type __fpos_t = _G_fpos_t;
#[repr(C)]
#[derive(Copy, Clone)]
pub struct _G_fpos64_t {
    pub __pos: __off64_t,
    pub __state: __mbstate_t,
}
#[test]
fn bindgen_test_layout__G_fpos64_t() {
    assert_eq!(
        ::std::mem::size_of::<_G_fpos64_t>(),
        16usize,
        concat!("Size of: ", stringify!(_G_fpos64_t))
    );
    assert_eq!(
        ::std::mem::align_of::<_G_fpos64_t>(),
        8usize,
        concat!("Alignment of ", stringify!(_G_fpos64_t))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_G_fpos64_t>())).__pos as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(_G_fpos64_t),
            "::",
            stringify!(__pos)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_G_fpos64_t>())).__state as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(_G_fpos64_t),
            "::",
            stringify!(__state)
        )
    );
}
pub type __fpos64_t = _G_fpos64_t;
pub type __FILE = _IO_FILE;
pub type FILE = _IO_FILE;
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct _IO_marker {
    _unused: [u8; 0],
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct _IO_codecvt {
    _unused: [u8; 0],
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct _IO_wide_data {
    _unused: [u8; 0],
}
pub type _IO_lock_t = ::std::os::raw::c_void;
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct _IO_FILE {
    pub _flags: ::std::os::raw::c_int,
    pub _IO_read_ptr: *mut ::std::os::raw::c_char,
    pub _IO_read_end: *mut ::std::os::raw::c_char,
    pub _IO_read_base: *mut ::std::os::raw::c_char,
    pub _IO_write_base: *mut ::std::os::raw::c_char,
    pub _IO_write_ptr: *mut ::std::os::raw::c_char,
    pub _IO_write_end: *mut ::std::os::raw::c_char,
    pub _IO_buf_base: *mut ::std::os::raw::c_char,
    pub _IO_buf_end: *mut ::std::os::raw::c_char,
    pub _IO_save_base: *mut ::std::os::raw::c_char,
    pub _IO_backup_base: *mut ::std::os::raw::c_char,
    pub _IO_save_end: *mut ::std::os::raw::c_char,
    pub _markers: *mut _IO_marker,
    pub _chain: *mut _IO_FILE,
    pub _fileno: ::std::os::raw::c_int,
    pub _flags2: ::std::os::raw::c_int,
    pub _old_offset: __off_t,
    pub _cur_column: ::std::os::raw::c_ushort,
    pub _vtable_offset: ::std::os::raw::c_schar,
    pub _shortbuf: [::std::os::raw::c_char; 1usize],
    pub _lock: *mut _IO_lock_t,
    pub _offset: __off64_t,
    pub _codecvt: *mut _IO_codecvt,
    pub _wide_data: *mut _IO_wide_data,
    pub _freeres_list: *mut _IO_FILE,
    pub _freeres_buf: *mut ::std::os::raw::c_void,
    pub __pad5: size_t,
    pub _mode: ::std::os::raw::c_int,
    pub _unused2: [::std::os::raw::c_char; 20usize],
}
#[test]
fn bindgen_test_layout__IO_FILE() {
    assert_eq!(
        ::std::mem::size_of::<_IO_FILE>(),
        216usize,
        concat!("Size of: ", stringify!(_IO_FILE))
    );
    assert_eq!(
        ::std::mem::align_of::<_IO_FILE>(),
        8usize,
        concat!("Alignment of ", stringify!(_IO_FILE))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._flags as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_flags)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_read_ptr as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_read_ptr)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_read_end as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_read_end)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_read_base as *const _ as usize },
        24usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_read_base)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_write_base as *const _ as usize },
        32usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_write_base)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_write_ptr as *const _ as usize },
        40usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_write_ptr)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_write_end as *const _ as usize },
        48usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_write_end)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_buf_base as *const _ as usize },
        56usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_buf_base)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_buf_end as *const _ as usize },
        64usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_buf_end)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_save_base as *const _ as usize },
        72usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_save_base)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_backup_base as *const _ as usize },
        80usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_backup_base)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._IO_save_end as *const _ as usize },
        88usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_IO_save_end)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._markers as *const _ as usize },
        96usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_markers)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._chain as *const _ as usize },
        104usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_chain)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._fileno as *const _ as usize },
        112usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_fileno)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._flags2 as *const _ as usize },
        116usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_flags2)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._old_offset as *const _ as usize },
        120usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_old_offset)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._cur_column as *const _ as usize },
        128usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_cur_column)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._vtable_offset as *const _ as usize },
        130usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_vtable_offset)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._shortbuf as *const _ as usize },
        131usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_shortbuf)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._lock as *const _ as usize },
        136usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_lock)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._offset as *const _ as usize },
        144usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_offset)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._codecvt as *const _ as usize },
        152usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_codecvt)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._wide_data as *const _ as usize },
        160usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_wide_data)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._freeres_list as *const _ as usize },
        168usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_freeres_list)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._freeres_buf as *const _ as usize },
        176usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_freeres_buf)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>())).__pad5 as *const _ as usize },
        184usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(__pad5)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._mode as *const _ as usize },
        192usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_mode)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<_IO_FILE>()))._unused2 as *const _ as usize },
        196usize,
        concat!(
            "Offset of field: ",
            stringify!(_IO_FILE),
            "::",
            stringify!(_unused2)
        )
    );
}
pub type off_t = __off_t;
pub type ssize_t = __ssize_t;
pub type fpos_t = __fpos_t;
extern "C" {
    pub static mut stdin: *mut FILE;
}
extern "C" {
    pub static mut stdout: *mut FILE;
}
extern "C" {
    pub static mut stderr: *mut FILE;
}
extern "C" {
    pub fn remove(__filename: *const ::std::os::raw::c_char) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn rename(
        __old: *const ::std::os::raw::c_char,
        __new: *const ::std::os::raw::c_char,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn renameat(
        __oldfd: ::std::os::raw::c_int,
        __old: *const ::std::os::raw::c_char,
        __newfd: ::std::os::raw::c_int,
        __new: *const ::std::os::raw::c_char,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn tmpfile() -> *mut FILE;
}
extern "C" {
    pub fn tmpnam(__s: *mut ::std::os::raw::c_char) -> *mut ::std::os::raw::c_char;
}
extern "C" {
    pub fn tmpnam_r(__s: *mut ::std::os::raw::c_char) -> *mut ::std::os::raw::c_char;
}
extern "C" {
    pub fn tempnam(
        __dir: *const ::std::os::raw::c_char,
        __pfx: *const ::std::os::raw::c_char,
    ) -> *mut ::std::os::raw::c_char;
}
extern "C" {
    pub fn fclose(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fflush(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fflush_unlocked(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fopen(
        __filename: *const ::std::os::raw::c_char,
        __modes: *const ::std::os::raw::c_char,
    ) -> *mut FILE;
}
extern "C" {
    pub fn freopen(
        __filename: *const ::std::os::raw::c_char,
        __modes: *const ::std::os::raw::c_char,
        __stream: *mut FILE,
    ) -> *mut FILE;
}
extern "C" {
    pub fn fdopen(__fd: ::std::os::raw::c_int, __modes: *const ::std::os::raw::c_char)
        -> *mut FILE;
}
extern "C" {
    pub fn fmemopen(
        __s: *mut ::std::os::raw::c_void,
        __len: size_t,
        __modes: *const ::std::os::raw::c_char,
    ) -> *mut FILE;
}
extern "C" {
    pub fn open_memstream(
        __bufloc: *mut *mut ::std::os::raw::c_char,
        __sizeloc: *mut size_t,
    ) -> *mut FILE;
}
extern "C" {
    pub fn setbuf(__stream: *mut FILE, __buf: *mut ::std::os::raw::c_char);
}
extern "C" {
    pub fn setvbuf(
        __stream: *mut FILE,
        __buf: *mut ::std::os::raw::c_char,
        __modes: ::std::os::raw::c_int,
        __n: size_t,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn setbuffer(__stream: *mut FILE, __buf: *mut ::std::os::raw::c_char, __size: size_t);
}
extern "C" {
    pub fn setlinebuf(__stream: *mut FILE);
}
extern "C" {
    pub fn fprintf(
        __stream: *mut FILE,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn printf(__format: *const ::std::os::raw::c_char, ...) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn sprintf(
        __s: *mut ::std::os::raw::c_char,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vfprintf(
        __s: *mut FILE,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vprintf(
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vsprintf(
        __s: *mut ::std::os::raw::c_char,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn snprintf(
        __s: *mut ::std::os::raw::c_char,
        __maxlen: ::std::os::raw::c_ulong,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vsnprintf(
        __s: *mut ::std::os::raw::c_char,
        __maxlen: ::std::os::raw::c_ulong,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vdprintf(
        __fd: ::std::os::raw::c_int,
        __fmt: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn dprintf(
        __fd: ::std::os::raw::c_int,
        __fmt: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fscanf(
        __stream: *mut FILE,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn scanf(__format: *const ::std::os::raw::c_char, ...) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn sscanf(
        __s: *const ::std::os::raw::c_char,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    #[link_name = "\u{1}__isoc99_fscanf"]
    pub fn fscanf1(
        __stream: *mut FILE,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    #[link_name = "\u{1}__isoc99_scanf"]
    pub fn scanf1(__format: *const ::std::os::raw::c_char, ...) -> ::std::os::raw::c_int;
}
extern "C" {
    #[link_name = "\u{1}__isoc99_sscanf"]
    pub fn sscanf1(
        __s: *const ::std::os::raw::c_char,
        __format: *const ::std::os::raw::c_char,
        ...
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vfscanf(
        __s: *mut FILE,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vscanf(
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn vsscanf(
        __s: *const ::std::os::raw::c_char,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    #[link_name = "\u{1}__isoc99_vfscanf"]
    pub fn vfscanf1(
        __s: *mut FILE,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    #[link_name = "\u{1}__isoc99_vscanf"]
    pub fn vscanf1(
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    #[link_name = "\u{1}__isoc99_vsscanf"]
    pub fn vsscanf1(
        __s: *const ::std::os::raw::c_char,
        __format: *const ::std::os::raw::c_char,
        __arg: *mut __va_list_tag,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fgetc(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn getc(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn getchar() -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn getc_unlocked(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn getchar_unlocked() -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fgetc_unlocked(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fputc(__c: ::std::os::raw::c_int, __stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn putc(__c: ::std::os::raw::c_int, __stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn putchar(__c: ::std::os::raw::c_int) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fputc_unlocked(__c: ::std::os::raw::c_int, __stream: *mut FILE)
        -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn putc_unlocked(__c: ::std::os::raw::c_int, __stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn putchar_unlocked(__c: ::std::os::raw::c_int) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn getw(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn putw(__w: ::std::os::raw::c_int, __stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fgets(
        __s: *mut ::std::os::raw::c_char,
        __n: ::std::os::raw::c_int,
        __stream: *mut FILE,
    ) -> *mut ::std::os::raw::c_char;
}
extern "C" {
    pub fn __getdelim(
        __lineptr: *mut *mut ::std::os::raw::c_char,
        __n: *mut size_t,
        __delimiter: ::std::os::raw::c_int,
        __stream: *mut FILE,
    ) -> __ssize_t;
}
extern "C" {
    pub fn getdelim(
        __lineptr: *mut *mut ::std::os::raw::c_char,
        __n: *mut size_t,
        __delimiter: ::std::os::raw::c_int,
        __stream: *mut FILE,
    ) -> __ssize_t;
}
extern "C" {
    pub fn getline(
        __lineptr: *mut *mut ::std::os::raw::c_char,
        __n: *mut size_t,
        __stream: *mut FILE,
    ) -> __ssize_t;
}
extern "C" {
    pub fn fputs(__s: *const ::std::os::raw::c_char, __stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn puts(__s: *const ::std::os::raw::c_char) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn ungetc(__c: ::std::os::raw::c_int, __stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fread(
        __ptr: *mut ::std::os::raw::c_void,
        __size: ::std::os::raw::c_ulong,
        __n: ::std::os::raw::c_ulong,
        __stream: *mut FILE,
    ) -> ::std::os::raw::c_ulong;
}
extern "C" {
    pub fn fwrite(
        __ptr: *const ::std::os::raw::c_void,
        __size: ::std::os::raw::c_ulong,
        __n: ::std::os::raw::c_ulong,
        __s: *mut FILE,
    ) -> ::std::os::raw::c_ulong;
}
extern "C" {
    pub fn fread_unlocked(
        __ptr: *mut ::std::os::raw::c_void,
        __size: size_t,
        __n: size_t,
        __stream: *mut FILE,
    ) -> size_t;
}
extern "C" {
    pub fn fwrite_unlocked(
        __ptr: *const ::std::os::raw::c_void,
        __size: size_t,
        __n: size_t,
        __stream: *mut FILE,
    ) -> size_t;
}
extern "C" {
    pub fn fseek(
        __stream: *mut FILE,
        __off: ::std::os::raw::c_long,
        __whence: ::std::os::raw::c_int,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn ftell(__stream: *mut FILE) -> ::std::os::raw::c_long;
}
extern "C" {
    pub fn rewind(__stream: *mut FILE);
}
extern "C" {
    pub fn fseeko(
        __stream: *mut FILE,
        __off: __off_t,
        __whence: ::std::os::raw::c_int,
    ) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn ftello(__stream: *mut FILE) -> __off_t;
}
extern "C" {
    pub fn fgetpos(__stream: *mut FILE, __pos: *mut fpos_t) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fsetpos(__stream: *mut FILE, __pos: *const fpos_t) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn clearerr(__stream: *mut FILE);
}
extern "C" {
    pub fn feof(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn ferror(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn clearerr_unlocked(__stream: *mut FILE);
}
extern "C" {
    pub fn feof_unlocked(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn ferror_unlocked(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn perror(__s: *const ::std::os::raw::c_char);
}
extern "C" {
    pub static mut sys_nerr: ::std::os::raw::c_int;
}
extern "C" {
    pub static mut sys_errlist: [*const ::std::os::raw::c_char; 0usize];
}
extern "C" {
    pub fn fileno(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn fileno_unlocked(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn popen(
        __command: *const ::std::os::raw::c_char,
        __modes: *const ::std::os::raw::c_char,
    ) -> *mut FILE;
}
extern "C" {
    pub fn pclose(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn ctermid(__s: *mut ::std::os::raw::c_char) -> *mut ::std::os::raw::c_char;
}
extern "C" {
    pub fn flockfile(__stream: *mut FILE);
}
extern "C" {
    pub fn ftrylockfile(__stream: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn funlockfile(__stream: *mut FILE);
}
extern "C" {
    pub fn __uflow(arg1: *mut FILE) -> ::std::os::raw::c_int;
}
extern "C" {
    pub fn __overflow(arg1: *mut FILE, arg2: ::std::os::raw::c_int) -> ::std::os::raw::c_int;
}
#[link(name = "straightening")]
extern "C" {
    pub fn list_all_ssyt_with_specific_shape_and_content() -> *mut tableau;
}
#[link(name = "straightening")]
extern "C" {
    pub fn get_return_num_sstd_tableau() -> u32;
}
#[link(name = "straightening")]
extern "C" {
    pub fn push_on_communicationarray(data: u32);
}
#[link(name = "straightening")]
extern "C" {
    pub fn prepare_straightenings_of_how_many(data: u32);
}
#[link(name = "straightening")]
extern "C" {
    pub fn setup_straightening_of_single_content(data: u32);
}
#[link(name = "straightening")]
extern "C" {
    pub fn initialize_big_matrix(data: u32);
}
#[link(name = "straightening")]
extern "C" {
    pub fn straighten_into_big_matrix(numer: i64, denom: i64, mempos: u32, content_of_large_tableaux_index: u32);
}
#[link(name = "straightening")]
extern "C" {
    pub fn rank_of_big_matrix(num_rows: u32, num_cols: u32) -> u32;
}
#[link(name = "straightening")]
extern "C" {
    pub fn destruct_list_all_ssyt_with_specific_shape_and_content();
}


#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct tableau {
    pub entries: *mut u8,
    pub coefficient: i64,
}
#[test]
fn bindgen_test_layout_tableau() {
    assert_eq!(
        ::std::mem::size_of::<tableau>(),
        16usize,
        concat!("Size of: ", stringify!(tableau))
    );
    assert_eq!(
        ::std::mem::align_of::<tableau>(),
        8usize,
        concat!("Alignment of ", stringify!(tableau))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<tableau>())).entries as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(tableau),
            "::",
            stringify!(entries)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<tableau>())).coefficient as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(tableau),
            "::",
            stringify!(coefficient)
        )
    );
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct packed_tableau {
    pub entries: *mut u8,
}
#[test]
fn bindgen_test_layout_packed_tableau() {
    assert_eq!(
        ::std::mem::size_of::<packed_tableau>(),
        8usize,
        concat!("Size of: ", stringify!(packed_tableau))
    );
    assert_eq!(
        ::std::mem::align_of::<packed_tableau>(),
        8usize,
        concat!("Alignment of ", stringify!(packed_tableau))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<packed_tableau>())).entries as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(packed_tableau),
            "::",
            stringify!(entries)
        )
    );
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct pt_hash_table {
    pub pt_arr: *mut packed_tableau,
    pub compar: ::std::option::Option<
        unsafe extern "C" fn(lhs: *const u8, rhs: *const u8, size: size_t) -> ::std::os::raw::c_int,
    >,
    pub data_arr: *mut u32,
    pub size: u32,
    pub and_size: u32,
    pub original_key_length: u32,
    pub key_length: u32,
    pub copy_mode: u32,
}
#[test]
fn bindgen_test_layout_pt_hash_table() {
    assert_eq!(
        ::std::mem::size_of::<pt_hash_table>(),
        48usize,
        concat!("Size of: ", stringify!(pt_hash_table))
    );
    assert_eq!(
        ::std::mem::align_of::<pt_hash_table>(),
        8usize,
        concat!("Alignment of ", stringify!(pt_hash_table))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).pt_arr as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(pt_arr)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).compar as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(compar)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).data_arr as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(data_arr)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).size as *const _ as usize },
        24usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(size)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).and_size as *const _ as usize },
        28usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(and_size)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<pt_hash_table>())).original_key_length as *const _ as usize
        },
        32usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(original_key_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).key_length as *const _ as usize },
        36usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(key_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<pt_hash_table>())).copy_mode as *const _ as usize },
        40usize,
        concat!(
            "Offset of field: ",
            stringify!(pt_hash_table),
            "::",
            stringify!(copy_mode)
        )
    );
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct sparse_CSR_32 {
    pub values: *mut i32,
    pub columns_index: *mut u32,
    pub rows_ptr: *mut u32,
    pub rows_ptr_length: u32,
    pub values_length: u32,
    pub number_rows: u32,
    pub number_columns: u32,
}
#[test]
fn bindgen_test_layout_sparse_CSR_32() {
    assert_eq!(
        ::std::mem::size_of::<sparse_CSR_32>(),
        40usize,
        concat!("Size of: ", stringify!(sparse_CSR_32))
    );
    assert_eq!(
        ::std::mem::align_of::<sparse_CSR_32>(),
        8usize,
        concat!("Alignment of ", stringify!(sparse_CSR_32))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).values as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(values)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).columns_index as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(columns_index)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).rows_ptr as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(rows_ptr)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).rows_ptr_length as *const _ as usize },
        24usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(rows_ptr_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).values_length as *const _ as usize },
        28usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(values_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).number_rows as *const _ as usize },
        32usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(number_rows)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_32>())).number_columns as *const _ as usize },
        36usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_32),
            "::",
            stringify!(number_columns)
        )
    );
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct sparse_CSR_8 {
    pub values: *mut i8,
    pub columns_index: *mut u32,
    pub rows_ptr: *mut u32,
    pub rows_ptr_length: u32,
    pub values_length: u32,
    pub number_rows: u32,
    pub number_columns: u32,
}
#[test]
fn bindgen_test_layout_sparse_CSR_8() {
    assert_eq!(
        ::std::mem::size_of::<sparse_CSR_8>(),
        40usize,
        concat!("Size of: ", stringify!(sparse_CSR_8))
    );
    assert_eq!(
        ::std::mem::align_of::<sparse_CSR_8>(),
        8usize,
        concat!("Alignment of ", stringify!(sparse_CSR_8))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).values as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(values)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).columns_index as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(columns_index)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).rows_ptr as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(rows_ptr)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).rows_ptr_length as *const _ as usize },
        24usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(rows_ptr_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).values_length as *const _ as usize },
        28usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(values_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).number_rows as *const _ as usize },
        32usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(number_rows)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_CSR_8>())).number_columns as *const _ as usize },
        36usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_CSR_8),
            "::",
            stringify!(number_columns)
        )
    );
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct sparse_cache_CSR_32 {
    pub values: *mut i16,
    pub index: *mut u16,
    pub rows_ptr: *mut u32,
    pub rows_ptr_current: u32,
    pub rows_ptr_max_length: u32,
    pub values_length: u32,
    pub filled_flag: ::std::os::raw::c_int,
}
#[test]
fn bindgen_test_layout_sparse_cache_CSR_32() {
    assert_eq!(
        ::std::mem::size_of::<sparse_cache_CSR_32>(),
        40usize,
        concat!("Size of: ", stringify!(sparse_cache_CSR_32))
    );
    assert_eq!(
        ::std::mem::align_of::<sparse_cache_CSR_32>(),
        8usize,
        concat!("Alignment of ", stringify!(sparse_cache_CSR_32))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_cache_CSR_32>())).values as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(values)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_cache_CSR_32>())).index as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(index)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_cache_CSR_32>())).rows_ptr as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(rows_ptr)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sparse_cache_CSR_32>())).rows_ptr_current as *const _ as usize
        },
        24usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(rows_ptr_current)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sparse_cache_CSR_32>())).rows_ptr_max_length as *const _ as usize
        },
        28usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(rows_ptr_max_length)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sparse_cache_CSR_32>())).values_length as *const _ as usize
        },
        32usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(values_length)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sparse_cache_CSR_32>())).filled_flag as *const _ as usize },
        36usize,
        concat!(
            "Offset of field: ",
            stringify!(sparse_cache_CSR_32),
            "::",
            stringify!(filled_flag)
        )
    );
}
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct sstd_data_c {
    pub max_filling_value: u8,
    pub content: *mut u8,
    pub all_sstd_tableau: *mut tableau,
    pub num_sstd_tableau: u32,
    pub permutations: *mut u8,
    pub permutation_counts: *mut u64,
    pub all_dictionary_tableau: *mut packed_tableau,
    pub num_dictionary_tableau: u32,
    pub dictionary_hash: *mut pt_hash_table,
    pub D_basis_matrix: *mut sparse_CSR_32,
    pub R_coeff_skip: *mut sparse_CSR_8,
    pub sstd_row_content: *mut u8,
    pub sstd_column_factorial: *mut u64,
    pub lower_bound_sstd: u32,
    pub max_shared_12: u32,
    pub straighten_cache_index_one: *mut u8,
    pub straighten_cache_index_two: *mut u32,
    pub straighten_cache: *mut sparse_cache_CSR_32,
}
#[test]
fn bindgen_test_layout_sstd_data_c() {
    assert_eq!(
        ::std::mem::size_of::<sstd_data_c>(),
        136usize,
        concat!("Size of: ", stringify!(sstd_data_c))
    );
    assert_eq!(
        ::std::mem::align_of::<sstd_data_c>(),
        8usize,
        concat!("Alignment of ", stringify!(sstd_data_c))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).max_filling_value as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(max_filling_value)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).content as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(content)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).all_sstd_tableau as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(all_sstd_tableau)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).num_sstd_tableau as *const _ as usize },
        24usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(num_sstd_tableau)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).permutations as *const _ as usize },
        32usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(permutations)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).permutation_counts as *const _ as usize },
        40usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(permutation_counts)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sstd_data_c>())).all_dictionary_tableau as *const _ as usize
        },
        48usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(all_dictionary_tableau)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sstd_data_c>())).num_dictionary_tableau as *const _ as usize
        },
        56usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(num_dictionary_tableau)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).dictionary_hash as *const _ as usize },
        64usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(dictionary_hash)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).D_basis_matrix as *const _ as usize },
        72usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(D_basis_matrix)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).R_coeff_skip as *const _ as usize },
        80usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(R_coeff_skip)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).sstd_row_content as *const _ as usize },
        88usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(sstd_row_content)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sstd_data_c>())).sstd_column_factorial as *const _ as usize
        },
        96usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(sstd_column_factorial)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).lower_bound_sstd as *const _ as usize },
        104usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(lower_bound_sstd)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).max_shared_12 as *const _ as usize },
        108usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(max_shared_12)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sstd_data_c>())).straighten_cache_index_one as *const _ as usize
        },
        112usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(straighten_cache_index_one)
        )
    );
    assert_eq!(
        unsafe {
            &(*(::std::ptr::null::<sstd_data_c>())).straighten_cache_index_two as *const _ as usize
        },
        120usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(straighten_cache_index_two)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<sstd_data_c>())).straighten_cache as *const _ as usize },
        128usize,
        concat!(
            "Offset of field: ",
            stringify!(sstd_data_c),
            "::",
            stringify!(straighten_cache)
        )
    );
}
pub type __builtin_va_list = [__va_list_tag; 1usize];
#[repr(C)]
#[derive(Debug, Copy, Clone)]
pub struct __va_list_tag {
    pub gp_offset: ::std::os::raw::c_uint,
    pub fp_offset: ::std::os::raw::c_uint,
    pub overflow_arg_area: *mut ::std::os::raw::c_void,
    pub reg_save_area: *mut ::std::os::raw::c_void,
}
#[test]
fn bindgen_test_layout___va_list_tag() {
    assert_eq!(
        ::std::mem::size_of::<__va_list_tag>(),
        24usize,
        concat!("Size of: ", stringify!(__va_list_tag))
    );
    assert_eq!(
        ::std::mem::align_of::<__va_list_tag>(),
        8usize,
        concat!("Alignment of ", stringify!(__va_list_tag))
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__va_list_tag>())).gp_offset as *const _ as usize },
        0usize,
        concat!(
            "Offset of field: ",
            stringify!(__va_list_tag),
            "::",
            stringify!(gp_offset)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__va_list_tag>())).fp_offset as *const _ as usize },
        4usize,
        concat!(
            "Offset of field: ",
            stringify!(__va_list_tag),
            "::",
            stringify!(fp_offset)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__va_list_tag>())).overflow_arg_area as *const _ as usize },
        8usize,
        concat!(
            "Offset of field: ",
            stringify!(__va_list_tag),
            "::",
            stringify!(overflow_arg_area)
        )
    );
    assert_eq!(
        unsafe { &(*(::std::ptr::null::<__va_list_tag>())).reg_save_area as *const _ as usize },
        16usize,
        concat!(
            "Offset of field: ",
            stringify!(__va_list_tag),
            "::",
            stringify!(reg_save_area)
        )
    );
}












}


==> anc/src_rust/get_all_semistandard_tableaux.rs <==
/// Provides a safe rust function to get a list of all semistandard Young tableaux of a given shape and content.
/// Calls Hodges' C code using unsafe rust.
pub mod get_all_semistandard_tableaux {

use crate::tableau::tableau::Tableau as Tableau;
use crate::uint::uint::UInt as UInt;
use crate::uint::uint::decrease_by_1 as decrease_by_1;
use crate::uint::uint::StrictlyPositive as StrictlyPositive;
use crate::util::util::transpose as transpose;


/// converts c tableau to a rust tableau.
    fn c_to_rust_tableau(t : &crate::c_interface::c_interface::tableau, column_lengths : &Vec<StrictlyPositive>) -> Tableau {
        let mut entries_columnwise = vec![];
        let mut last_col_index = 0;
        let mut c_index = 0;
        for column_length in column_lengths {
            if *column_length>0 {
                entries_columnwise.push(vec![]);
                for _i in 0..*column_length {
                    entries_columnwise[last_col_index].push(unsafe{*t.entries.offset(c_index)} as StrictlyPositive);
                    c_index += 1;
                }
                last_col_index += 1;
            }
        }
        return Tableau{entries_columnwise};
    }
    
    
    
/// Returns a copy of the tableau that has the given content.
/// As a parameter, a tableau is expected that has the same content, but without any zeros (i.e., every number must appear at least once).
/// The method renames the entries, keeping the order of the numbers.
/// This method is needed to communicate with the c program, because the c program expects that in every tableau all numbers 1,...,n appear at least once up to a certain n.
    fn insert_zeros_into_content(tableau : Tableau, content : &Vec<UInt>) -> Tableau {
        let mut replacement : Vec<StrictlyPositive> = vec![];
        for i in 0..content.len() {
            if content[i]!=0 {
                replacement.push((i+1) as StrictlyPositive);
            }
        }
        let mut ret : Tableau = tableau.clone();
        for col in 0..tableau.entries_columnwise.len() {
            for row in 0..tableau.entries_columnwise[col].len() {
                ret.entries_columnwise[col][row]=replacement[decrease_by_1(&ret.entries_columnwise[col][row])];
            }
        }
        return ret;
    }
    
    /// Returns a vector of all semistandard tableaux of a given shape and content.
    /// This is done by calling Hodges' c program.
    pub fn get_all_semistandard_tableaux(shape : &Vec<StrictlyPositive>, content : &Vec<UInt>) -> Vec<Tableau> {
        //unfortunately we have to handle the case where the content contains zeros, because the C code cannot handle those contents.
        
        let mut content_without_any_zeros = content.clone();
        content_without_any_zeros.retain(|&x| x != 0);
        
        let column_lengths = transpose(&shape);
        unsafe { crate::c_interface::c_interface::push_on_communicationarray(shape.len() as u32) };
        for i in 0..shape.len() {
            unsafe { crate::c_interface::c_interface::push_on_communicationarray(shape[i] as  u32) };
        }
        unsafe { crate::c_interface::c_interface::push_on_communicationarray(content_without_any_zeros.len() as  u32) };
        for i in 0..content_without_any_zeros.len() {
            unsafe { crate::c_interface::c_interface::push_on_communicationarray(content_without_any_zeros[i] as  u32) };
        }
        let tableau_array = unsafe { crate::c_interface::c_interface::list_all_ssyt_with_specific_shape_and_content() };
        let num_tableaux = unsafe { crate::c_interface::c_interface::get_return_num_sstd_tableau() };
        let mut ret : Vec<Tableau> = vec![];
        for i in 0..num_tableaux {
            let t_c: crate::c_interface::c_interface::tableau = unsafe { *(tableau_array.offset(i as isize)) };
            let t : Tableau = insert_zeros_into_content(c_to_rust_tableau(&t_c, &column_lengths), &content);
            ret.push(t);
        }
        unsafe { crate::c_interface::c_interface::destruct_list_all_ssyt_with_specific_shape_and_content() };
        return ret;
    }

#[test]
fn test_get_all_semistandard_tableaux() {
    let shape : Vec<StrictlyPositive> = vec![3,1];
    let content : Vec<UInt> = vec![2,1,1];
    let tableaux0 : Vec<Tableau> = get_all_semistandard_tableaux(&shape,&content);
    let tableaux1 : Vec<Tableau> = vec![Tableau {entries_columnwise: vec![vec![1, 2], vec![1], vec![3]]}, Tableau {entries_columnwise: vec![vec![1, 3], vec![1], vec![2]]}];
    assert_eq!(tableaux0, tableaux1);
}

}




==> anc/src_rust/get_contents_of_shape.rs <==
/// Provides the 'get_contents_of_shape' function that gives a list of all possible contents of tableaux of a given shape.
pub mod get_contents_of_shape {

use std::collections::HashSet;

use crate::uint::uint::UInt as UInt;
use crate::uint::uint::StrictlyPositive as StrictlyPositive;
use crate::uint::uint::clone_as_uint as clone_as_uint;
use crate::util::util::get_padded_with_zeros as get_padded_with_zeros;
use crate::orbit_iterator::orbit_iterator::orbit_iterator as orbit_iterator;

/// checks if a vector is sorted in a weakly decreasing fashion
fn is_sorted_decreasingly(vect : &Vec<UInt>) -> bool {
    if vect.len()==0 {
        return true;
    }
    let mut last : UInt = vect[0];
    for x in vect {
        if x>&last {
            return false;
        }
        last=*x;
    }
    return true;
}

/// For a given shape, returns a list of contents for which a semistandard tableau exists with that shape, but only those contents that are partitions themselves.
/// In other words, gives all partitions that are dominated by lambda.
/// It is very important that the input does not contain any zeros.
fn get_contents_of_shape_only_partitions(lambda : &Vec<StrictlyPositive>, numberofsymbols : UInt) -> Vec<Vec<UInt>>{
    let mut expanded: HashSet<Vec<UInt>> = HashSet::new();
    let mut not_expanded : HashSet<Vec<UInt>> = HashSet::new();
    not_expanded.insert(clone_as_uint(lambda));
    while !&not_expanded.is_empty() {
        let mut next_to_expand : HashSet<Vec<UInt>> = HashSet::new();
        for expand in &not_expanded {
            expanded.insert(expand.clone());
            for from in 0usize..(numberofsymbols-1)as usize {
                for to in from..(numberofsymbols-1)as usize {
                    let mut newvec : Vec<UInt> = expand.clone();
                    if get_padded_with_zeros(&newvec,from)<=0 {
                        continue;
                    }
                    newvec[from]=newvec[from]-1;
                    while newvec.len()<to+2 {
                        newvec.push(0);
                    }
                    newvec[to+1]=newvec[to+1]+1;
                    if is_sorted_decreasingly(&newvec) {
                        if !expanded.contains(&newvec) && !not_expanded.contains(&newvec) {
                            next_to_expand.insert(newvec);
                        }
                    }
                }
            }
        }
        not_expanded = next_to_expand;
    }
    return expanded.into_iter().collect();
}

/// Takes a vector that might contain zeros and returns a copy that is padded with zeros up to a given length
fn pad(partition : &Vec<UInt>, numberofrows : UInt) -> Vec<UInt> {
    let mut ret : Vec<UInt> = partition.clone();
    if numberofrows < (partition.len() as UInt) {
        panic!("numberofrows < partition.len()");
    }
    let n = numberofrows-partition.len() as UInt;
    for _i in 0..n {
        ret.push(0);
    }
    return ret;
}

/// For a given shape, returns a list of contents for which a semistandard tableau exists with that shape.
pub fn get_contents_of_shape(lambda : &Vec<StrictlyPositive>, numberofrows : UInt) -> Vec<Vec<UInt>>{
    let partitions = get_contents_of_shape_only_partitions(lambda, numberofrows);
    let mut ret : Vec<Vec<UInt>> = vec![];
    for partition in partitions {
        let padded_partition = pad(&partition,numberofrows);
        for permuted_partition in orbit_iterator(&padded_partition) {
            let mut permuted_partition_might_end_with_zeros = permuted_partition.clone();
            while permuted_partition_might_end_with_zeros[permuted_partition_might_end_with_zeros.len()-1]==0 {
                permuted_partition_might_end_with_zeros.pop();
            }
            ret.push(permuted_partition_might_end_with_zeros);
        }
    }
    return ret;
}





#[test]
pub fn test_get_contents_of_shape() {
    let lambda : Vec<StrictlyPositive> = vec![3,1];
    let numberofrows = 4;
    
    let contents0 = get_contents_of_shape(&lambda,numberofrows);
    let mut contents0_set : HashSet<Vec<UInt>> = HashSet::new();
    for x in contents0 {
        contents0_set.insert(x);
    }

    let contents1 : Vec<Vec<UInt>> = vec![vec![0, 1, 1, 2], vec![0, 1, 2, 1], vec![0, 2, 1, 1], vec![1, 0, 1, 2], vec![1, 0, 2, 1], vec![2, 0, 1, 1], vec![1, 1, 0, 2], vec![1, 2, 0, 1], vec![2, 1, 0, 1], vec![1, 1, 2], vec![1, 2, 1], vec![2, 1, 1], vec![0, 0, 2, 2], vec![0, 2, 0, 2], vec![0, 2, 2], vec![2, 0, 0, 2], vec![2, 0, 2], vec![2, 2], vec![1, 1, 1, 1], vec![0, 0, 1, 3], vec![0, 0, 3, 1], vec![0, 1, 0, 3], vec![0, 3, 0, 1], vec![0, 1, 3], vec![0, 3, 1], vec![1, 0, 0, 3], vec![3, 0, 0, 1], vec![1, 0, 3], vec![3, 0, 1], vec![1, 3], vec![3, 1]];
    let mut contents1_set : HashSet<Vec<UInt>> = HashSet::new();
    for x in contents1 {
        contents1_set.insert(x);
    }
    
    assert_eq!(contents0_set,contents1_set);
}


}






==> anc/src_rust/main.rs <==
mod path_iterator;
mod get_contents_of_shape;
mod zeta;
mod sigma_jj_iterator;
mod c_interface;
mod orbits_iterator;
mod uint;
mod get_all_semistandard_tableaux;
mod orbit_iterator;
mod util;
mod tableau;

use std::env;
use std::collections::HashSet;
use num_rational::Rational64;
use std::collections::HashMap;

use std::cmp::max as max;
use util::util::get_padded_with_zeros_sp as get_padded_with_zeros_sp;
use util::util::transpose as transpose;
use tableau::tableau::Tableau as Tableau;
use get_contents_of_shape::get_contents_of_shape::get_contents_of_shape as get_contents_of_shape;
use get_all_semistandard_tableaux::get_all_semistandard_tableaux::get_all_semistandard_tableaux as get_all_semistandard_tableaux;

use uint::uint::UInt;
use uint::uint::StrictlyPositive;
use uint::uint::strictly_positive as strictly_positive;

#[cfg(test)]
use serial_test::serial;

/// Sum up two vectors that might not have the same length by padding with zeros.
fn sum(v0 : &Vec<UInt>, v1: &Vec<UInt>) -> Vec<UInt> {
    let mut ret :Vec<UInt> = vec![];
    for i in 0..max(v0.len(),v1.len()) {
        let mut val = 0;
        if i<v0.len() {
            val += v0[i];
        }
        if i<v1.len() {
            val += v1[i];
        }
        ret.push(val);
    }
    return ret;
}

/// Compute the factorial.
fn factorial(n : &UInt) -> UInt {
    if *n==0 || *n==1 {
        return 1;
    } else {
        return n*factorial(&(n-1));
    }
}

/// Given a small partition and a partition that contains the small partition and whose difference is a horizontal strip, compute the columns in which they differ. The leftmost column is 0.
fn column_difference(small_partition : &Vec<StrictlyPositive>, large_partition: &Vec<StrictlyPositive>) -> Vec<UInt> {
    let small_transposed = transpose(&small_partition);
    let large_transposed = transpose(&large_partition);
    let mut ret : Vec<UInt> = vec![];
    for i in 0..large_transposed.len() {
        if get_padded_with_zeros_sp(&large_transposed,i)>get_padded_with_zeros_sp(&small_transposed,i) {
            ret.push(i as UInt);
        }
    }
    return ret;

//The following is a possible correct implementation that sorts the columns in the reverse order. It appears to give a much slower flattening algorithm,
//which can be witnessed for example when using the command line parameters "4 [7,5,4,2] [1,1,2,3,3,4,4] a^2*b^2*c^2*d".
/*
    let mut last_insert_pos = 0;
    let mut last_length = 0;
    let small_transposed = transpose(&small_partition);
    let large_transposed = transpose(&large_partition);
    let mut ret : Vec<UInt> = vec![];
    for i in 0..large_transposed.len() {
        if get_padded_with_zeros(&large_transposed,i)>get_padded_with_zeros(&small_transposed,i) {
            if get_padded_with_zeros(&small_transposed,i) == last_length {
                ret.insert(last_insert_pos,i as UInt);
            } else {
                ret.push(i as UInt);
                last_insert_pos = ret.len()-1;
                last_length = get_padded_with_zeros(&small_transposed,i);
            }
        }
    }
    ret.reverse();
    return ret;
*/
}

/// Returns the 'identity' vector [1,2,3,4,...] with inserted zeros at the position where the input has a zero.
/// This can be used to convert a tableau whose content has zeros to a content without zeros.
fn content_change(content : &Vec<UInt>) -> Vec<UInt> {
    let mut ret : Vec<UInt> = vec![];
    let mut index : UInt = 1;
    for i in 0..content.len() {
        if content[i] == 0 {
            ret.push(0);
        } else {
            ret.push(index);
            index+=1;
        }
    }
    return ret;
}


/// Given a well-formed string that describes a polynomal, this method returns a vector of monomials and a hashmap describing their coefficients
fn parse_polynomial(polynomial_string : &str) -> (Vec<Vec<StrictlyPositive>>,HashMap<Vec<StrictlyPositive>,Rational64>) {
    let mut monomials : Vec<Vec<StrictlyPositive>> = vec![];
    let mut coefficients_of_monomials : HashMap<Vec<StrictlyPositive>,Rational64> = HashMap::new();
    let mut variable_names : Vec<String> = vec![];
    for terms in polynomial_string.split("+") {
        let mut positive : bool = true;
        for term in terms.split("-") {
            let mut coeff : Rational64 = Rational64::new(1,1);
            if !positive {
                coeff = Rational64::new(-1,1);
            }
            positive = false;
            if term.len()==0 {
                continue;
            }
            let mut monomial : Vec<StrictlyPositive> = vec![];
            for mut factor in term.split("*") {
                let mut exponent : StrictlyPositive = 1;
                let mut base = 0;
                if factor.contains("^") {
                    let spl : Vec<&str> = factor.split("^").collect();
                    exponent = spl[1].parse::<StrictlyPositive>().unwrap();
                    if exponent == 0 {
                        panic!("Exponent 0 is not allowed!");
                    }
                    factor = spl[0];
                }
                let variable_name = factor.to_string();
                if !variable_name.as_bytes()[0].is_ascii_digit() { //'variable_name' does not start with a digit
                    if variable_names.contains(&variable_name) {
                        base = variable_names.clone().into_iter().position(|s|s==variable_name).unwrap()+1;
                    } else {
                        variable_names.push(variable_name.clone());
                        base=variable_names.len();
                    }
                } else {
                    let scalar = factor.parse::<i64>().unwrap();
                    coeff *= Rational64::new(scalar,1);
                    if exponent!=1 {
                        panic!("Scalars cannot have explicit exponents.");
                    }
                }
                if base!=0 {
                    for _i in 0..exponent {
                        monomial.push(base as StrictlyPositive);
                    }
                }
            }
            monomial.sort();
            monomials.push(monomial.clone());
            coefficients_of_monomials.insert(monomial.clone(),coeff);
        }
    }
    return (monomials,coefficients_of_monomials);
}


/// Computes the rank of the flattening matrix. Inputs are in the same format as for Macaulay2, but the number of variables 'n' is specified explicitly and 'polynomial_string' is expected to be a well-formed string (without any whitespaces) that describes a polynomial, for example "3*a^2*c+2*b^3+c^3"
/// This function starts with setting up parameters, has an intricate nested loop that sets up the big matrix on the c side, and then finishes with calling the c program to compute the rank of the big matrix. 
fn flattening_rank(n : UInt, mu : &Vec<StrictlyPositive>, rows_from_which_boxes_are_removed : &Vec<UInt>, polynomial_string : &str) -> u32 {
    //println!("mu = {:?}",&mu);
    
    let lambda : Vec<StrictlyPositive>;
    {
        let mut lambda_mut : Vec<StrictlyPositive> = mu.clone();
        for i in rows_from_which_boxes_are_removed {
            lambda_mut[(i-1) as usize] -= 1;
            if lambda_mut[(i-1) as usize]==0 {
                lambda_mut.remove((i-1) as usize);
            }
        }
        lambda = lambda_mut;
    }
    //println!("lambda = {:?}",&lambda);

    
    let add_columns = column_difference(&lambda,&mu);
    //println!("add_columns = {:?}",add_columns);
    

//MONOMIALS:
    let (monomials,coefficients_of_monomials) = parse_polynomial(polynomial_string);
    
    //println!("monomials = {:?}",monomials);
    //println!("coefficients_of_monomials = {:?}",coefficients_of_monomials);


    //these must be done before running orbits_iterator:
    let weights = monomials.iter().map(|x|crate::orbits_iterator::orbits_iterator::get_weight_of_monomial(&x)).collect();
    let weight_of_maxs = crate::orbits_iterator::orbits_iterator::get_weight_of_maxs(&weights);
    //println!("monomial weights = {:?}",&weights);




    let degree_of_monomial = add_columns.len() as UInt;
    let denominator = factorial(&degree_of_monomial) as i64;

    
    
    
    
    //determine all possible weights of large tableaux:
    let small_tableaux_contents = get_contents_of_shape(&lambda,n);
    //small_tableaux_contents.sort();//add this sort here when debugging to ensure to obtain the same flattening matrix every time

    
    
    let  large_tableaux_contents : Vec<Vec<UInt>>;
    {
        let mut set : HashSet<Vec<UInt>> = HashSet::new();
        //println!("weights ( = contents) of small tableaux:");
        for small_tableaux_content in &small_tableaux_contents {
            //println!("{:?}",&small_tableaux_content);
            for weight in &weights {
                set.insert(sum(small_tableaux_content,weight));
            }
        }
        large_tableaux_contents = set.into_iter().collect();
    }
    //large_tableaux_contents.sort();//add this sort here when debugging to ensure to obtain the same flattening matrix every time
    //println!("weights of all large tableaux = {:?}",&large_tableaux_contents);
    //println!("number of weights of all large tableaux (send this to C code) = {:?}",&large_tableaux_contents.len());
    
    
    
    //Initialization on the c side.
    //This initializes the shape data for the large tableaux (all the same) and an array of pointers to the SSYT arrays that enable straightening:
    {
        unsafe { crate::c_interface::c_interface::push_on_communicationarray(mu.len() as u32) };
        for row_length in mu {
            unsafe { crate::c_interface::c_interface::push_on_communicationarray((*row_length) as u32) };
        }
        unsafe { crate::c_interface::c_interface::prepare_straightenings_of_how_many(large_tableaux_contents.len() as u32) };
    }


    let amount_of_large_tableaux : Vec<UInt>;//This stores how many large tableaux are there. This vector is parallel to the vector 'large_tableaux_contents'.
    {
        let mut amount_of_large_tableaux_mut : Vec<UInt> = vec![];
        //This initializes all the straightening algorithms:
        for i in 0..large_tableaux_contents.len() {
            let content_of_large_tableau = &large_tableaux_contents[i];
            let mut content_without_zeros = content_of_large_tableau.clone();
            content_without_zeros.retain(|x| *x != 0);//remove the zeros here, because the C cannot handle the zeros.
            unsafe { crate::c_interface::c_interface::push_on_communicationarray(content_without_zeros.len() as u32) };
            for x in content_without_zeros {
                unsafe { crate::c_interface::c_interface::push_on_communicationarray(x as u32) };
            }
            unsafe { crate::c_interface::c_interface::setup_straightening_of_single_content(i as u32) };
            amount_of_large_tableaux_mut.push(unsafe { crate::c_interface::c_interface::get_return_num_sstd_tableau() } as UInt);
        }
        amount_of_large_tableaux = amount_of_large_tableaux_mut;
    }
    //println!("this many large tableaux: {:?}",amount_of_large_tableaux);
    
    
    
    let small_tableaux : Vec<Tableau>;
    {
        let mut small_tableaux_mut : Vec<Tableau> = vec![];
        for small_tableaux_content in &small_tableaux_contents {
            let mut newtableaux = get_all_semistandard_tableaux(&lambda,&small_tableaux_content);
            small_tableaux_mut.append(&mut newtableaux);
        }
        small_tableaux = small_tableaux_mut;
    }
    
    
    
    //println!("small tableaux: {:?}",&small_tableaux);
    //println!("large tableau weights: {:?}",&large_tableaux_contents);
    //println!("amount_of_large_tableaux: {:?}",&amount_of_large_tableaux);
    

    //columns are indexed by small tableaux, rows are indexed by large tableaux.    
    let big_matrix_rowcount : UInt = amount_of_large_tableaux.iter().sum();
    let big_matrix_colcount : UInt = small_tableaux.len() as UInt;
    
    //println!("matrix dimensions: {:?}x{:?}",big_matrix_rowcount,big_matrix_colcount);
    unsafe { crate::c_interface::c_interface::initialize_big_matrix((big_matrix_rowcount*big_matrix_colcount) as u32) };
    
    

    //println!("==========================================");
    //println!("begin the construction of the large matrix");
    //println!("==========================================");
    


    for small_tableau_index in 0..small_tableaux.len() {
        let smalltableau = &small_tableaux[small_tableau_index as usize];
        //println!("------------------------------------------------------------------------------------------------------------------------------------");
        //println!("small tableau = {:?}",&smalltableau);
        //println!("------------------------------------------------------------------------------------------------------------------------------------");
        let content_of_small_tableau = smalltableau.get_content();
        let mut last_ordered_monomial = vec![0; degree_of_monomial as usize];
        let mut last_results : Vec<HashMap<Tableau,Rational64>> = vec![HashMap::new(); degree_of_monomial as usize];
        for ordered_monomial in crate::orbits_iterator::orbits_iterator::orbits_iterator(&weights,&weight_of_maxs,&degree_of_monomial) {
            //println!("ordered monomial = {:?}",ordered_monomial);
            let weight_of_orderedmonomial = crate::orbits_iterator::orbits_iterator::get_weight_of_monomial(&ordered_monomial);
            
            let content_of_large_tableaux = sum(&content_of_small_tableau,&weight_of_orderedmonomial);
            let contentchange = content_change(&content_of_large_tableaux);
            let content_of_large_tableaux_index : Option<usize> = large_tableaux_contents.iter().position(|x|*x==content_of_large_tableaux);
            if content_of_large_tableaux_index.is_none() {
                panic!("content_of_large_tableaux_index.is_none()");
            }
            let content_of_large_tableaux_index = content_of_large_tableaux_index.unwrap();
            let mut content_of_large_tableaux_index_in_matrixcolumn : UInt = 0;
            for i in 0..content_of_large_tableaux_index {
                content_of_large_tableaux_index_in_matrixcolumn += amount_of_large_tableaux[i];
            }
            let content_of_large_tableaux_index_in_matrixcolumn = content_of_large_tableaux_index_in_matrixcolumn;
            //calculate the position in the big matrix:
            let mempos = small_tableau_index * (big_matrix_rowcount as usize) + (content_of_large_tableaux_index_in_matrixcolumn as usize);
            let mempos = mempos as UInt;
            
            let mut ordered_monomial_sorted = ordered_monomial.clone();
            ordered_monomial_sorted.sort();
            let coefficient_of_monomial = coefficients_of_monomials.get(&ordered_monomial_sorted);
            if coefficient_of_monomial.is_none() {
                panic!("coefficient_of_monomial.is_none()");
            }
            let coefficient_of_monomial = coefficient_of_monomial.unwrap();
            let numerator = weight_of_orderedmonomial.iter().map(|x|factorial(x)).fold(1,|x,y|x*y);
            let mut reuse : bool = true;
            for i in 0..degree_of_monomial {
                if reuse && ordered_monomial[i as usize]!=last_ordered_monomial[i as usize] {
                    reuse = false;
                    last_ordered_monomial = ordered_monomial.clone();
                }
                if !reuse {
                    if i==0 {
                        last_results[0] = zeta::zeta::one_box_larger(&smalltableau, add_columns[0], ordered_monomial[0]);
                    } else {
                        last_results[i as usize] = zeta::zeta::one_box_larger_on_hashmap(&last_results[(i-1) as usize], add_columns[i as usize], ordered_monomial[i as usize]);
                    }
                }
            }
            //println!("lincomb of large tableaux when {:?} is added (give these to the C program):",&ordered_monomial);
            for (tableau,ratio) in &last_results[(degree_of_monomial-1) as usize] {
                let ratiop = ratio * coefficient_of_monomial;
                let final_coefficient_ratio = ratiop*Rational64::new(numerator as i64,denominator);//send to C
                
                let mut tableau_without_zeros_in_content = tableau.clone();
                for col in &mut tableau_without_zeros_in_content.entries_columnwise {
                    for i in 0..col.len() {
                        col[i]=strictly_positive(&(contentchange[(col[i]-1) as usize]));
                    }
                }
                
                
                //println!("final coeff that will be sent to C at mempos {:?} = {:?}",&mempos,&final_coefficient_ratio);
                //write this to mempos:     [1 if pos, 2 otherwise]     number.abs()     denom.abs()     tableau entries columnwise
                {
                    if final_coefficient_ratio!=Rational64::new(0,1) {
                        for col in &tableau.entries_columnwise {
                            for x in col {
                                unsafe { crate::c_interface::c_interface::push_on_communicationarray(contentchange[(*x-1) as usize] as u32) };
                            }
                        }
                        unsafe { crate::c_interface::c_interface::straighten_into_big_matrix(*final_coefficient_ratio.numer(), *final_coefficient_ratio.denom(), mempos as u32, content_of_large_tableaux_index as u32) };//position in the matrix  and  index to SSYT flattening information
                    }
                }
            }
            //println!();
        }
        //println!("This fills another column in the big matrix.");
    }

    let rank : u32 = unsafe { crate::c_interface::c_interface::rank_of_big_matrix(big_matrix_rowcount as u32,big_matrix_colcount as u32) };

    //println!("rank of big matrix = {:?}",rank);    
    
    
    return rank;
}

#[test]
#[serial]
fn test_5111_1114_a2b2_c2d2() {
    let mu : Vec<StrictlyPositive> = vec![5,1,1,1];
    let rows_from_which_boxes_are_removed = vec![1,1,1,4];
    let polynomial_string = "a^2*b^2+c^2*d^2";

    let rank = flattening_rank(4,&mu,&rows_from_which_boxes_are_removed,&polynomial_string);
    assert_eq!(rank, 13);
/*
corresponding Macaulay2 code:

R=QQ[a,b,c,d]
p=a^2*b^2+c^2*d^2
MX=pieri ({5,1,1,1}, {1,1,1,4}, R)
rank(diff(p,MX))
*/
}

#[test]
#[serial]
fn test_2_5111_1114_a2b2_c2d2() {
    let mu : Vec<StrictlyPositive> = vec![5,1,1,1];
    let rows_from_which_boxes_are_removed = vec![1,1,1,4];
    let polynomial_string = "2*a^2*b^2+c^2*d^2";

    let rank = flattening_rank(4,&mu,&rows_from_which_boxes_are_removed,&polynomial_string);
    assert_eq!(rank, 13);
/*
corresponding Macaulay2 code:

R=QQ[a,b,c,d]
p=2*a^2*b^2+c^2*d^2
MX=pieri ({5,1,1,1}, {1,1,1,4}, R)
rank(diff(p,MX))
*/
}

#[test]
#[serial]
fn test_321_123_a2b() {
    let mu : Vec<StrictlyPositive> = vec![3,2,1];
    let rows_from_which_boxes_are_removed = vec![1,2,3];
    let polynomial_string = "z1,2^2*x1,1";

    let rank = flattening_rank(3,&mu,&rows_from_which_boxes_are_removed,&polynomial_string);
    assert_eq!(rank, 4);
/*
corresponding Macaulay2 code:

R=QQ[a,b,c]
p=a^2*b
MX=pieri ({3,2,1}, {1,2,3}, R)
rank(diff(p,MX))
*/
}

#[test]
#[serial]
fn test_4321_123_3a2b() {
    let mu : Vec<StrictlyPositive> = vec![4,3,2,1];
    let rows_from_which_boxes_are_removed = vec![1,2,3];
    let polynomial_string = "3*a^2*c";

    let rank = flattening_rank(4,&mu,&rows_from_which_boxes_are_removed,&polynomial_string);
    assert_eq!(rank, 14);
/*
corresponding Macaulay2 code:

R=QQ[a,b,c,d]
p=3*a^2*c
MX=pieri ({4,3,2,1}, {1,2,3}, R)
rank(diff(p,MX))
*/
}

/*#[test]
#[serial]
//This test takes a bit of time. It is probably better to build --release and test it with that faster binary, where it takes a few seconds.
fn test_4_7542_1123344_a2b2c2d() {
    let mu : Vec<StrictlyPositive> = vec![7,5,4,2];
    let rows_from_which_boxes_are_removed = vec![1,1,2,3,3,4,4];
    let polynomial_string = "a^2*b^2*c^2*d";

    let rank = flattening_rank(4,&mu,&rows_from_which_boxes_are_removed,&polynomial_string);
    assert_eq!(rank, 255);
}*/


fn main() {
    let args: Vec<String> = env::args().collect();
    if args.len()!=5 {
        println!("Exactly three parameters required. For example:");
        println!("  {} 4 [4,3,2,1] [1,2,3] 3*x1,1^2*z+x1,2^3",args[0]);
        println!("The variable names do not matter. They can be strings such as 'x1,2'.");
        std::process::exit(1);
    }
    let n : UInt = args[1].parse().unwrap();
    let mu : Vec<StrictlyPositive> = args[2][1..args[2].len()-1].split(",").map(|x|x.parse().unwrap()).collect();
    let mu_slash_lambda : Vec<UInt> = args[3][1..args[3].len()-1].split(",").map(|x|x.parse().unwrap()).collect();
    let polynomial_string = &args[4];
    
    if (n as usize) < mu.len() {
        println!("The first parameter must be at least as large as the number of entries in the second parameter,");
        std::process::exit(1);
    }
    
    let rank : u32 = flattening_rank(n,&mu,&mu_slash_lambda,&polynomial_string);
    
    println!("{}",rank);
}



==> anc/src_rust/orbit_iterator.rs <==
/// Provides OrbitIterator, which is a much simpler form of orbits_iterator.
pub mod orbit_iterator {

use itertools::Itertools;
use itertools::Combinations;
use crate::uint::uint::UInt as UInt;

/// A much simpler form of OrbitsIterator. It lists all permutations of the given list. The point is that the list can contain repetitions of the same entry.
/// It returns all permutations in lexicographic order.
/// It is applied to lists that can contain zeros: Partitions that have been padded with zeros.
pub struct OrbitIterator {
    symbol : UInt,//assigned upon creation. Never changes.
    vec_without_symbol : Vec<UInt>,//assigned upon creation. Never changes.
    
    done : bool,

    last_subsetpositions : Option<Vec<usize>>,

    subsetpositions_iterator : Option<Box<Combinations<std::ops::Range<usize>>>>,
    inside_subset_iterator : Option<Box<OrbitIterator>>,
}

/// Creates an OrbitIterator that lists all permutations of the given list in lexicographic order.
pub fn orbit_iterator(list: &Vec<UInt>) -> OrbitIterator {
    if list.len()==0 {
        OrbitIterator{
            symbol : 0,
            vec_without_symbol : vec![],
            done : false,
            last_subsetpositions : None,
            subsetpositions_iterator : Some(Box::new((0..list.len()).combinations(list.len()))),
            inside_subset_iterator : None
        }
    } else {
        let symbol = list.iter().min().unwrap().clone();
        
        let mut vec_without_symbol_mut = list.clone();
        vec_without_symbol_mut.retain(|&e| e != symbol);
        let vec_without_symbol = vec_without_symbol_mut;
        
        let done = false;
        
        let last_subsetpositions = None;
        
        let number_of_occurrences_of_symbol = list.len()-vec_without_symbol.len();
        let subsetpositions_iterator = Some(Box::new((0..list.len()).combinations(number_of_occurrences_of_symbol)));
        
        let inside_subset_iterator = Some(Box::new(orbit_iterator(&vec_without_symbol)));

        OrbitIterator{
            symbol,
            vec_without_symbol,
            done,
            last_subsetpositions,
            subsetpositions_iterator,
            inside_subset_iterator,
        }
    }
}

impl Iterator for OrbitIterator {
    type Item = Vec<UInt>;
    fn next(&mut self) -> Option<Vec<UInt>> {
        if self.done {
            return None;
        }
        if self.vec_without_symbol.len()==0 {
            self.done = true;
            let mut ret = vec![];
            let subsetpositions = self.subsetpositions_iterator.as_mut().unwrap().next();
            for _i in 0..subsetpositions.unwrap().len() {
                ret.push(self.symbol);
            }
            return Some(ret);
        }
        let mut inside_subset = self.inside_subset_iterator.as_mut().unwrap().next();
        if inside_subset.is_none() {
            self.inside_subset_iterator = Some(Box::new(orbit_iterator(&self.vec_without_symbol)));
            self.last_subsetpositions = self.subsetpositions_iterator.as_mut().unwrap().next();
            if self.last_subsetpositions.is_none() {
                self.done=true;
                return None;
            }
            inside_subset = self.inside_subset_iterator.as_mut().unwrap().next();
        }
        if self.last_subsetpositions.is_none() {
            self.last_subsetpositions = self.subsetpositions_iterator.as_mut().unwrap().next();
        }
        let mut ret = inside_subset.clone().unwrap();
        for pos in self.last_subsetpositions.as_ref().unwrap() {
            ret.insert(*pos,self.symbol);
        }
        return Some(ret);
    }
}

#[test]
pub fn test_orbit_iterator() {
    let v = vec![3,3,1,0];
    
    let list0 : Vec<Vec<UInt>> = orbit_iterator(&v).collect();
    
    println!("{:?}",list0);
    
    let list1 : Vec<Vec<UInt>> = vec![
       vec![0, 1, 3, 3],
       vec![0, 3, 1, 3],
       vec![0, 3, 3, 1],
       vec![1, 0, 3, 3],
       vec![3, 0, 1, 3],
       vec![3, 0, 3, 1],
       vec![1, 3, 0, 3],
       vec![3, 1, 0, 3],
       vec![3, 3, 0, 1],
       vec![1, 3, 3, 0],
       vec![3, 1, 3, 0],
       vec![3, 3, 1, 0],
    ];
    assert_eq!(list0,list1);
}


}


==> anc/src_rust/orbits_iterator.rs <==
/// Provides the OrbitsIterator, an iterator that lexicographically lists permutations noncommutative monomials.
/// The point is that the permutations are not returned for each monomial independently after one another, but all permutations are returned in lexicographic order.
pub mod orbits_iterator {

use crate::uint::uint::UInt as UInt;
use crate::uint::uint::StrictlyPositive as StrictlyPositive;
use crate::uint::uint::decrease_by_1 as decrease_by_1;
use crate::util::util::get_padded_with_zeros as get_padded_with_zeros;

/// An iterator that lexicographically lists permutations noncommutative monomials.
/// The point is that the permutations are not returned for each monomial independently after one another, but all permutations are returned in lexicographic order.
pub struct OrbitsIterator<'a> {
    weights : &'a Vec<Vec<UInt>>,//assigned upon creation. Never changes.
    weight_of_maxs : &'a Vec<UInt>,//assigned upon creation. Never changes.
    degree : &'a UInt,//assigned upon creation. Never changes.
    prefix : Vec<StrictlyPositive>,//assigned upon creation. Never changes.
    prefix_weight : Vec<UInt>,//assigned upon creation. Never changes.
    done : bool,
    
    nextvariable : StrictlyPositive,
    orbit_subiterator : Option<Box<OrbitsIterator<'a>>>,
}

/// Returns the weight of a noncommutative monomial, i.e., how many 1s, how many 2s, and so on it contains.
/// Trailing zeros in the weight are cut off.
pub fn get_weight_of_monomial(monomial: &Vec<StrictlyPositive>) -> Vec<UInt> {
    let mut ret = vec![];
    for var in monomial {
        if *var==0 {
            panic!("var=0");
        }
        while ret.len() < *var as usize {
            ret.push(0);
        }
        ret[decrease_by_1(var)]+=1;
    }
    return ret;
}

#[test]
fn test_get_weight_of_monomial() {
    let monomial : Vec<StrictlyPositive> = vec![2,5,3,3];
    let weight : Vec<UInt> = vec![0,1,2,0,1];
    assert_eq!(get_weight_of_monomial(&monomial), weight);
}


/// lexicographic comparison of vectors. Used for comparing weights of prefixes of noncommutative monomials.
fn leq(small : &Vec<UInt>, large : &Vec<UInt>) -> bool {
    for i in 0..small.len() {
        if (small[i]) >get_padded_with_zeros(large,i) {
            return false;
        }
    }
    return true;
}

/// returns the vector that is the maximum of all parameters in each component.
pub fn get_weight_of_maxs(weights : &Vec<Vec<UInt>>) -> Vec<UInt> {
    let mut ret = vec![];
    for weight in weights {
        for i in 0..weight.len() {
            if ret.len() <= i {
                ret.push(0);
            }
            if ret[i]<weight[i] {
                ret[i]=weight[i];
            }
        }
    }
    return ret;
}


/// Gives a new OrbitsIterator
pub fn orbits_iterator<'a>(weights : &'a Vec<Vec<UInt>>, weight_of_maxs : &'a Vec<UInt>, degree : &'a UInt) -> OrbitsIterator<'a> {
    return orbits_iterator_(&weights, &weight_of_maxs, &degree, vec![]);
}

/// private function that gives a new OrbitsIterator that only lists elements with a specific prefix
fn orbits_iterator_<'a>(weights : &'a Vec<Vec<UInt>>, weight_of_maxs : &'a Vec<UInt>, degree : &'a UInt, prefix : Vec<StrictlyPositive>) -> OrbitsIterator<'a> {
    let prefix_weight = get_weight_of_monomial(&prefix);
    let mut ok = false;
    for weight in weights {
        if leq(&prefix_weight,&weight) {
            ok = true;
        }
    }
    if !ok {
        let prefix_weight = get_weight_of_monomial(&prefix);
        OrbitsIterator{
            weights,
            weight_of_maxs : weight_of_maxs,
            prefix,
            prefix_weight,
            degree,
            done : true,
            nextvariable : 1,
            orbit_subiterator : None,
        }
    } else {
        let prefix_weight = get_weight_of_monomial(&prefix);
        OrbitsIterator{
            weights,
            weight_of_maxs,
            prefix,
            prefix_weight,
            degree,
            done : false,
            nextvariable : 1,
            orbit_subiterator : None,
        }
    }
}

impl<'a> Iterator for OrbitsIterator<'a> {
    type Item = Vec<StrictlyPositive>;
    fn next(&mut self) -> Option<Vec<StrictlyPositive>> {
        if self.done {
            return None;
        }
        if self.prefix.len() == (*self.degree)as usize {
            self.done = true;
            return Some(self.prefix.clone());
        }
        let mut ret = None;
        if self.orbit_subiterator.is_some() {
            ret = self.orbit_subiterator.as_mut().unwrap().next();
        }
        while ret.is_none() {
            while decrease_by_1(&self.nextvariable) >= self.weight_of_maxs.len() || get_padded_with_zeros(&self.prefix_weight,decrease_by_1(&self.nextvariable))==self.weight_of_maxs[decrease_by_1(&self.nextvariable)] {
                self.nextvariable += 1;
                if decrease_by_1(&self.nextvariable) >= self.weight_of_maxs.len() {
                    self.done = true;
                    return None;
                }
            }
            let mut newprefix = self.prefix.clone();
            newprefix.push(self.nextvariable);
            let sub_it = orbits_iterator_(self.weights, self.weight_of_maxs, self.degree, newprefix);
            self.orbit_subiterator = Some(Box::new(sub_it));
            ret = self.orbit_subiterator.as_mut().unwrap().next();

            self.nextvariable += 1;
        }
        return ret;
    }
}


#[test]
pub fn test_orbits_iterator() {
    let monomial1 = vec![1,1,1,3];// a^3 c
    let monomial2 = vec![1,1,2,2];// a^2 b^2
    let monomial3 = vec![1,1,1,2];// a^3 b

    let weights = vec![get_weight_of_monomial(&monomial1),get_weight_of_monomial(&monomial2),get_weight_of_monomial(&monomial3)];
    assert_eq!(weights,vec![
        vec![3,0,1],
        vec![2,2],
        vec![3,1]
        ]);

    let weight_of_maxs = get_weight_of_maxs(&weights);
    assert_eq!(weight_of_maxs,vec![3,2,1]);
    
    let degree = weights[0].iter().sum();
    assert_eq!(degree,4);
    
    let list0 : Vec<Vec<StrictlyPositive>> = orbits_iterator(&weights,&weight_of_maxs,&degree).collect();
    
    let list1 : Vec<Vec<StrictlyPositive>> = vec![
        vec![1, 1, 1, 2],
        vec![1, 1, 1, 3],
        vec![1, 1, 2, 1],
        vec![1, 1, 2, 2],
        vec![1, 1, 3, 1],
        vec![1, 2, 1, 1],
        vec![1, 2, 1, 2],
        vec![1, 2, 2, 1],
        vec![1, 3, 1, 1],
        vec![2, 1, 1, 1],
        vec![2, 1, 1, 2],
        vec![2, 1, 2, 1],
        vec![2, 2, 1, 1],
        vec![3, 1, 1, 1],
    ];
    assert_eq!(list0,list1);
}

}



==> anc/src_rust/path_iterator.rs <==
/// Provides an iterator that runs over all increasing sequences of numbers that start with 'start' and end with 'end'.
pub mod path_iterator {

use crate::uint::uint::UInt as UInt;

/// An iterator that runs over all increasing sequences of numbers that start with 'start' and end with 'end'.
pub struct PathIterator {
    start : UInt,//assigned upon creation. Never changes.
    end : UInt,//assigned upon creation. Never changes.
    done : bool,
    intermediate : UInt,//starts at "start+1"
    path_iterator : Option<Box<PathIterator>>,
}

/// Gives an iterator that runs over all increasing sequences of numbers that start with 'start' and end with 'end'.
pub fn path_iterator(start: UInt, end: UInt) -> PathIterator {
	if end<start {
		panic!("end<start")
	}
	if end==start {
        PathIterator{
        	start,
        	end,
            done : false,
            intermediate:end,
            path_iterator : None
        }
	} else {
        PathIterator{
        	start,
        	end,
            done : false,
            intermediate:start+1,
            path_iterator : Some(Box::new(path_iterator(start+1,end))),
        }
	}
}

impl Iterator for PathIterator {
    type Item = Vec<UInt>;
    fn next(&mut self) -> Option<Vec<UInt>> {
        if self.done {
            return None;
        }
        if self.path_iterator.is_none() {
            self.done=true;
            return Some(vec![self.start]);
        }
        let mut nex = self.path_iterator.as_mut().unwrap().next();
        if nex.is_none() {
            self.intermediate = self.intermediate+1;
            if self.intermediate > self.end {
                self.done=true;
                return None;
            } else {
                self.path_iterator = Some(Box::new(path_iterator(self.intermediate,self.end)));
                nex = self.path_iterator.as_mut().unwrap().next();
                if nex.is_none() {
                    self.done=true;
                    return None;
                }
            }
        }
        let mut ret = nex.clone().unwrap();
        ret.insert(0,self.start);
        return Some(ret);
    }
}


#[test]
fn test_path_iterator() {
    let p : Vec<Vec<UInt>> = vec![
        vec![0,1,2,3],
        vec![0,1,3],
        vec![0,2,3],
        vec![0,3],
    ];
    assert_eq!(crate::path_iterator::path_iterator::path_iterator(0,3).collect::<Vec<Vec<UInt>>>(), p);
}


}






==> anc/src_rust/sigma_jj_iterator.rs <==
/// Provides the SigmaJIterator, an iterator that takes a tableau, interprets it as a wedge tensor, and outputs the linear combination of wedge tensors (stored as a linear combination of tableaux) that are obtained when applying the map sigma_J from the paper.
/// To adhere to notational conventions, the snake case of J is jj.
pub mod sigma_jj_iterator {

use num_rational::Rational64;
use crate::uint::uint::UInt as UInt;
use crate::tableau::tableau::Tableau as Tableau;

/// An iterator that takes a tableau, interprets it as a wedge tensor, and outputs the linear combination of wedge tensors (stored as a linear combination of tableaux) that are obtained when applying the map sigma_J from the paper. The linear combination is given summand by summand as tuples (Tableau,Rational64) by the iterator.
/// The theoretical property that justifies the use of an iterator here: if the input tableau does not have repeated entries in any column (which should be assumed), then the returned tableaux are all different.
pub struct SigmaJIterator {
    tableau : Tableau,//assigned upon creation. Never changes.
    jj : Vec<UInt>,//assigned upon creation. Never changes. This is a vector of column indices. The indices start at zero.
    coeff : Rational64,//assigned upon creation. Never changes. The output coefficients are all scaled by this fixed value.
    done : bool,
    next_subiterator_position : UInt,
    sigma_jj_subiterator : Option<Box<SigmaJIterator>>,
}


impl Iterator for SigmaJIterator {
    type Item = (Tableau,Rational64);
    fn next(&mut self) -> Option<(Tableau,Rational64)> {
        if self.done {
            return None;
        }
        
        //check for duplicates in columns:
        if self.sigma_jj_subiterator.is_none() {
            if self.tableau.has_duplicate_entry_in_a_column() {
                self.done = true;
                return None;
            }
        }
        
        if self.jj.len()<=1 {
            self.done=true;
            return Some((self.tableau.clone(),self.coeff));
        }

        let mut nex : Option<(Tableau,Rational64)>;
        if self.sigma_jj_subiterator.is_none() {
            nex = None;
        } else {
            nex = self.sigma_jj_subiterator.as_mut().unwrap().next();
        }
        while nex.is_none() {//this can only loop more than once if there are repeated entries in columns of tableaux
            let leftcol : UInt = self.jj[0];
            let rightcol : UInt = self.jj[1];
            //move box from right to left
            
            if self.next_subiterator_position as usize>=self.tableau.entries_columnwise[rightcol as usize].len() {
		self.done = true;
		return None;
            }
            
            let mut new_tableau = self.tableau.clone();
            let entry = new_tableau.entries_columnwise[rightcol as usize].remove(self.next_subiterator_position as usize);
            if (rightcol+1) as usize==new_tableau.get_column_lengths().len() && new_tableau.entries_columnwise[rightcol as usize].len()==0 {
                new_tableau.entries_columnwise.pop();
            }
            //insert the entry at the correct position so that the column is ordered
            let idx = new_tableau.entries_columnwise[leftcol as usize].binary_search(&entry).unwrap_or_else(|x| x);
            new_tableau.entries_columnwise[leftcol as usize].insert(idx,entry);
            //new_tableau.entries_columnwise[leftcol as usize].push(entry);
            
            
            let mut newcoeff : Rational64 = self.coeff;
            if (idx%2) != (self.tableau.entries_columnwise[leftcol as usize].len() % 2) {
                newcoeff *= -1;
            }
            if self.next_subiterator_position%2==1 {
                newcoeff *= -1;
            }
            for i in leftcol+1..rightcol {
                if self.tableau.entries_columnwise[i as usize].len()%2==1 {
                    newcoeff *= -1;
                }
            }
            
            let mut new_jj = self.jj.clone();
            new_jj.remove(0);
            
            self.sigma_jj_subiterator = Some(Box::new(sigma_jj_iterator(&new_tableau, &new_jj, newcoeff)));
            
            nex = self.sigma_jj_subiterator.as_mut().unwrap().next();
            
            self.next_subiterator_position+=1;
            
        }
        return nex;
    }

}


/// Gives a SigmaJIterator with an additional coefficient used for scaling the output linear combination.
/// If called from the outside, the tableau is expected to have a single box in its rightmost column. For the internal sub-iterators, this is not always the case.
pub fn sigma_jj_iterator(tableau : &Tableau, jj : &Vec<UInt>, coeff : Rational64) -> SigmaJIterator {
    SigmaJIterator {
        tableau : tableau.clone(),
        jj : jj.clone(),
        coeff,
        done : false,
        next_subiterator_position : 0,
        sigma_jj_subiterator : None,
    }
}




#[test]
pub fn test_sigma_jj_iterator() {
    let t = Tableau {
        entries_columnwise : vec![
            vec![1,2,4],
            vec![1,3,4],
            vec![3,5],
            vec![4],
        ]
    };
    let jj : Vec<UInt> = vec! [0,2,3];
    let coeff : Rational64 = Rational64::new(1,2);
    let res0 : Vec<(Tableau,Rational64)> = sigma_jj_iterator(&t,&jj,coeff).collect();
    let res1 : Vec<(Tableau,Rational64)> = vec![
        (Tableau {entries_columnwise: vec![vec![1, 2, 3, 4], vec![1, 3, 4], vec![4, 5]]},Rational64::new(-1,2)),
        (Tableau {entries_columnwise: vec![vec![1, 2, 4, 5], vec![1, 3, 4], vec![3, 4]]},Rational64::new(1,2)),
    ];
    assert_eq!(res0,res1);
}





}//pub mod



==> anc/src_rust/tableau.rs <==
/// Provides the Tableau type.
pub mod tableau {

use crate::uint::uint::StrictlyPositive as StrictlyPositive;
use crate::uint::uint::UInt as UInt;
use crate::uint::uint::decrease_by_1 as decrease_by_1;


/// A Young tableau. All tableaux will always be stored with their columns ordered and no tableau will ever have a repeated entry in a column.
#[derive(Clone)]
#[derive(Debug)]
#[derive(PartialEq, Eq)]
#[derive(Hash)]
pub struct Tableau {
    /// The entries are stored as a vector of column vectors of strictly positive numbers.
    pub entries_columnwise : Vec<Vec<StrictlyPositive>>
}

impl Tableau {
    /// Returns the vector of column lengths of the tableau.
    pub fn get_column_lengths(&self) -> Vec<UInt> {
        return self.entries_columnwise.iter().map(|x| x.len() as UInt).collect();
    }
    
    
    /// Returns the content of the tableau, i.e., the vector of 'number of 1s', 'number of 2s', etc.
    pub fn get_content(&self) -> Vec<UInt> {
        let mut ret : Vec<UInt> = vec![];
        for col in &self.entries_columnwise {
            for entry in col {
                while ret.len()<*entry as usize {
                    ret.push(0);
                }
                ret[decrease_by_1(entry)]+=1;
            }
        }
        return ret;
    }
    
    
    pub fn has_duplicate_entry_in_a_column(&self) -> bool {
        let mut duplicate : bool = false;
        for column in &self.entries_columnwise {
        let mut vect = column.clone();
            vect.sort();
            vect.dedup();
            if vect.len() < column.len() {
               duplicate = true;
            }
        }
        return duplicate;
    }

}






#[test]
fn test_get_column_lengths() {
    let t = Tableau {
        entries_columnwise : vec![
            vec![1,2,4],
            vec![1,3,4],
            vec![2,3],
        ]
    };
    let l : Vec<UInt> = vec![3,3,2];
    assert_eq!(t.get_column_lengths(),l);
}

#[test]
fn test_get_content() {
    let t = Tableau {
        entries_columnwise : vec![
            vec![1,2,4],
            vec![1,4,5],
            vec![2,4],
        ]
    };
    let c : Vec<UInt> = vec![2,2,0,3,1];
    assert_eq!(t.get_content(),c);
}


}//pub mod



==> anc/src_rust/uint.rs <==
/// Making a distinction between numbers that start at zero and numbers that start at 1.
/// Rust does not check types properly if both UInt and StrictlyPositive are the same type, so while developing it is good to have them set to different types. For example, StrictlyPositive = u8 and UInt = u16 to make the compiler hint towards issues.
pub mod uint {

	/// An unsigned integer that starts at 0.
    pub type UInt = usize;//u16 when debugging
    
	/// An unsigned integer that starts at 1. A 0 can be stored, but that means "undefined".
	/// Many positions in the code panic if they encounter a 0 in a StrictlyPositive.
	/// This is a convenience type to achieve consistency with the corresponding paper and also with Hodges' straightening code.
	/// This is mainly used for entries in tableaux, variable indices in monomials, and row lengths of partitions.
    pub type StrictlyPositive = usize;//u8 when debugging

        /// This is the safe way to use StrictlyPositive numbers to index a position in a vector.
    pub fn decrease_by_1(strictly_positive : &StrictlyPositive) -> usize {
        return (strictly_positive-1) as usize;
    }
        /// Take a vector of StrictlyPositive numbers and return a clone whose entries are of type UInt.
    pub fn clone_as_uint(strictly_positive_vec : &Vec<StrictlyPositive>) -> Vec<UInt> {
        let mut ret = vec![];
        for strictly_positive in strictly_positive_vec {
            ret.push(strictly_positive.clone() as UInt);
        }
        return ret;
    }
    pub fn strictly_positive(uint : &UInt) -> StrictlyPositive {
        assert_ne!(*uint,0);
        return *uint as StrictlyPositive;
    }
}



==> anc/src_rust/util.rs <==
/// This module provides a function that grants safe access to arbitrary positions in vectors that might be too short and would normally panic. We return 0 instead.
/// Moreover, it provides a function for transposing partitions. 
pub mod util {

use crate::uint::uint::UInt as UInt;
use crate::uint::uint::StrictlyPositive as StrictlyPositive;

/// returns lambda[i], provided lambda is long enough. Otherwise returns 0.
pub fn get_padded_with_zeros(lambda: &Vec<UInt>, i: usize) -> UInt {
    if i>=lambda.len() {
        0
    } else {
        lambda[i]
    }
}

/// returns lambda[i], provided lambda is long enough. Otherwise returns 0.
pub fn get_padded_with_zeros_sp(lambda: &Vec<StrictlyPositive>, i: usize) -> UInt {
    if i>=lambda.len() {
        0
    } else {
        lambda[i] as UInt
    }
}

#[test]
fn test_get_padded_with_zeros() {
    let v : Vec<UInt> = vec![3,2];
    assert_eq!(get_padded_with_zeros(&v,0), 3);
    assert_eq!(get_padded_with_zeros(&v,1), 2);
    assert_eq!(get_padded_with_zeros(&v,2), 0);
    assert_eq!(get_padded_with_zeros(&v,3), 0);
}




/// Transposes a Young diagram, i.e., a partition.
pub fn transpose(partition : &Vec<StrictlyPositive>) -> Vec<StrictlyPositive> {
    let mut ret = vec![];
    for i in 0..partition[0] {
        ret.push(partition.iter().map(|x| if x>&i {1} else {0}).sum());
    }
    return ret;
}

#[test]
fn test_transpose() {
    let shape : Vec<StrictlyPositive> = vec![3,2];
    let transposed_shape : Vec<StrictlyPositive> = vec![2,2,1];
    assert_eq!(transpose(&shape), transposed_shape);
}

}



==> anc/src_rust/zeta.rs <==
/// Provides the map zeta from the paper, called 'one_box_larger', i.e., the Pieri map that sends S^\lambda V \otimes V to S^\mu, provided mu has exactly one more box than lambda. 
/// 'one_box_larger_on_hashmap' is a convenience method that works on a linear combination of tableaux (implemented as a HashMap<Tableau,Rational64>) instead of just on a single tableau (which 'one_box_larger' does).
pub mod zeta {

use num_rational::Rational64;
use std::collections::HashMap;

use crate::uint::uint::UInt as UInt;
use crate::uint::uint::StrictlyPositive as StrictlyPositive;
use crate::tableau::tableau::Tableau as Tableau;
use crate::sigma_jj_iterator::sigma_jj_iterator::sigma_jj_iterator as sigma_jj_iterator;



/// calculates 1/D_J from the paper. It is a bit subtle, because 'k' from the paper is passed as 'k-1', i.e., the column index k is indexed at 0.
fn one_over_denominator_for_jj(jj : &Vec<UInt>, column_lengths : &Vec<UInt>, k_indexed_at_0 : &UInt) -> num_rational::Rational64 {
    let mut ret : i64 = 1;
    for q in 2..jj.len() {//q is indexed at 1
        ret *= column_lengths[*k_indexed_at_0 as usize] as i64 - column_lengths[jj[q-1 as usize] as usize] as i64 +  (jj[q-1 as usize]+1) as i64  - (k_indexed_at_0+1) as i64 +1;
    }
    return num_rational::Rational64::new(1,ret);
}


/// Computes the Pieri map for a single tableau, a single column that shall be enlarged ('column' starts from 0) and a single new entry that shall be inserted into the tableau.
/// This is not done with an iterator, because we can encouter the same tableau multiple times and have to sum up their coefficients.
pub fn one_box_larger(tableau : &Tableau, column : UInt, new_entry : StrictlyPositive) -> HashMap<Tableau,Rational64> {
    let mut tableau_with_additional_box = tableau.clone();
    tableau_with_additional_box.entries_columnwise.push(vec![new_entry]);
    let mut ret : HashMap<Tableau,Rational64> = HashMap::new();
    for jj in crate::path_iterator::path_iterator::path_iterator(column,tableau.entries_columnwise.len() as UInt) {
        let one_over_dd = one_over_denominator_for_jj(&jj, &tableau.get_column_lengths(), &column);
        for tableau_with_coeff in sigma_jj_iterator(&tableau_with_additional_box, &jj, num_rational::Rational64::new(1,1)) {
            let coeff = tableau_with_coeff.1 * one_over_dd;
            let key = tableau_with_coeff.0.clone();
            if ret.contains_key(&tableau_with_coeff.0) {
                let key = tableau_with_coeff.0.clone();
                ret.insert(key,coeff+ret.get(&(tableau_with_coeff.0)).unwrap());
            } else {
                ret.insert(tableau_with_coeff.0,coeff);
            }
            if *ret.get(&key).unwrap() == num_rational::Rational64::new(0,1) {
                ret.remove(&key);
            }
        }
    }
    return ret;
}


/// Adds v1 to the linear combination v0. Returns the adjusted v0 (to pass back the ownership).
fn add_to_linear_combination(mut v0 : HashMap<Tableau,Rational64>, v1 : &HashMap<Tableau,Rational64>, scalar : Rational64) -> HashMap<Tableau,Rational64> {
    for tableau in v1.keys() {
        let val_in_v0 = v0.get(tableau);
        if val_in_v0.is_none() {
            v0.insert(tableau.clone(),*v1.get(tableau).unwrap() * scalar);
        } else {
            v0.insert(tableau.clone(),*v0.get(tableau).unwrap() + scalar * *v1.get(tableau).unwrap());
        }
    }
    return v0;
}


/// The same as 'one_box_larger', but takes as linear combination of tableaux as an input instead of a single tableau.
pub fn one_box_larger_on_hashmap(tableaux : &HashMap<Tableau,Rational64>, column : UInt, newentry : StrictlyPositive) -> HashMap<Tableau,Rational64> {
    if tableaux.is_empty() {
        return HashMap::new();
    }
    let mut ret : HashMap<Tableau,Rational64> = HashMap::new();
    for tableau in tableaux.keys() {
        let summand = one_box_larger(tableau, column, newentry);
        ret = add_to_linear_combination(ret,&summand,*tableaux.get(tableau).unwrap());
    }
    return ret;
}




#[test]
pub fn test_one_box_larger() {
    let t = Tableau {
        entries_columnwise : vec![
            vec![1,2,4],
            vec![1,3,4],
            vec![3,5],
            vec![4],
        ]
    };
    let hm0 = one_box_larger(&t, 2, 2);
    
    let mut hm1 : HashMap<Tableau,Rational64> = HashMap::new();
    hm1.insert(
        Tableau {
            entries_columnwise : vec![
                vec![1,2,4],
                vec![1,3,4],
                vec![2,3,5],
                vec![4],
            ]
        },Rational64::new(-1,1)
    );
    hm1.insert(
        Tableau {
            entries_columnwise : vec![
                vec![1,2,4],
                vec![1,3,4],
                vec![3,4,5],
                vec![2],
            ]
        },Rational64::new(-1,3)
    );
    assert_eq!(hm0,hm1);
}



}//pub mod





==> anc/straighten-rust-interface.c <==
#include "straighten.h"
#ifdef _STRAIGHTEN_USING_LINUX
#include "lapacke.h"
#else
#include "OpenBLAS/lapacke.h"
//#include "OpenBLAS/cblas.h"
#endif

#include <stdlib.h>



uint32_t communicationarray[1000];//used for passing function parameters. Rust uses 'push_on_communicationarray' to write values into this array.
uint32_t size_of_communicationarray = 0;
void push_on_communicationarray(uint32_t data) {
	communicationarray[size_of_communicationarray] = data;
	size_of_communicationarray++;
}









////////////////////////////////////////////////////////////////////////////////////
/// Listing all semistandard tableaux of specific shape and content
////////////////////////////////////////////////////////////////////////////////////


//Instead of returning just a tableau*, the function 'list_all_ssyt_with_specific_shape_and_content' also sets the global variable 'return_num_sstd_tableau' for rust to read.
uint32_t return_num_sstd_tableau;
uint32_t get_return_num_sstd_tableau() {
    return return_num_sstd_tableau;
}

//These are temporary heap allocations that are read by rust to obtain the list of semistandard tableaux for a specific shape and content. They are deallocated by rust calling 'destruct_list_all_ssyt_with_specific_shape_and_content()'
struct shape_data_c * destruct_later_s_data = NULL;
struct sstd_data_c * destruct_later_sstd_data = NULL;
struct sstd_data_c_options * destruct_later_options = NULL;

//This function reads from the communication array. It assumes that the following data is stored there and then resets the array: length of shape, entries of shape, length of content, entries of content. It also sets the global variable 'return_num_sstd_tableau' for rust to read.
struct tableau* list_all_ssyt_with_specific_shape_and_content() {
	destruct_later_s_data = calloc(1,sizeof(struct shape_data_c));
	destruct_later_sstd_data = calloc(1,sizeof(struct sstd_data_c));
	destruct_later_options = calloc(1,sizeof(struct sstd_data_c_options));
	
	destruct_later_options[0].set_sstd = 1;
	destruct_later_options[0].set_Dbasis = 1;
    uint8_t * content;
	uint8_t max_filling_value = -1;
	
	uint32_t * shape;
	uint32_t shape_length;
	char shapestring[80];
	
	uint32_t index_in_communicationarray = 0;
	uint32_t shapelength = communicationarray[index_in_communicationarray++];
	sprintf(shapestring,"[");
	for (int i=0;i<shapelength;i++) {
		if (i!=0) {
			sprintf(shapestring+strlen(shapestring),",");
		}
		sprintf(shapestring+strlen(shapestring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(shapestring+strlen(shapestring),"]");
	
	
	//sprintf(shapestring,"[3,2]");
	string_to_shape(&shape, &shape_length, shapestring);
		
	char contentstring[80];
	//sprintf(contentstring,"[1,1,1,1,1]");
	
	uint32_t contentlength = communicationarray[index_in_communicationarray++];
	sprintf(contentstring,"[");
	for (int i=0;i<contentlength;i++) {
		if (i!=0) {
			sprintf(contentstring+strlen(contentstring),",");
		}
		sprintf(contentstring+strlen(contentstring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(contentstring+strlen(contentstring),"]");
	
	size_of_communicationarray=0;//reset communication array

	
	string_to_content(&content, &max_filling_value, contentstring);
	construct_shape_data_c(destruct_later_s_data, shape, shape_length);
	construct_sstd_data_c(destruct_later_sstd_data, content, max_filling_value, destruct_later_s_data, destruct_later_options);

    return_num_sstd_tableau = destruct_later_sstd_data[0].num_sstd_tableau;
    
	return destruct_later_sstd_data[0].all_sstd_tableau;
}
void destruct_list_all_ssyt_with_specific_shape_and_content() {
	destruct_sstd_data_c(destruct_later_sstd_data);
	free(destruct_later_sstd_data);
	destruct_later_sstd_data = NULL;
	destruct_shape_data_c(destruct_later_s_data);
	free(destruct_later_s_data);
	destruct_later_s_data = NULL;
	free(destruct_later_options);
	destruct_later_options = NULL;
}























////////////////////////////////////////////////////////////////////////////////////
/// Straightening setup, so that we can straighten directly into the matrix
////////////////////////////////////////////////////////////////////////////////////


//parallel arrays that store the data required for flattening tableaux of the same shape and potentially different content
struct sstd_data_c * array_of_sstd_data_global_c = NULL;
struct shape_data_c *s_data_global_c = NULL;
struct sstd_data_c_options *options_global_c = NULL;
uint32_t size_of_array_of_sstd_data_global_c = 0;

//When rust knows how many different contents of large tableaux we will encounter during the flattening, rust calls this method that initializes the straightening algorithm
//It assumes that the shape length and then the shape are stored in the communication array and then resets the communication array.
void prepare_straightenings_of_how_many(uint32_t number_of_weights_of_large_tableau) {
	straighten_set_log_level(1000);
	options_global_c = calloc(number_of_weights_of_large_tableau, sizeof(struct sstd_data_c_options));
	s_data_global_c = calloc(number_of_weights_of_large_tableau, sizeof(struct shape_data_c));
	for (int i=0;i<number_of_weights_of_large_tableau;i++) {
		options_global_c[i].set_sstd = 1;
		options_global_c[i].set_Dbasis = 1;
	}

	uint32_t * shape;
	uint32_t shape_length;
	char shapestring[80];

	uint32_t index_in_communicationarray = 0;
	uint32_t shapelength = communicationarray[index_in_communicationarray++];
	sprintf(shapestring,"[");
	for (int i=0;i<shapelength;i++) {
		if (i!=0) {
			sprintf(shapestring+strlen(shapestring),",");
		}
		sprintf(shapestring+strlen(shapestring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(shapestring+strlen(shapestring),"]");
	
	string_to_shape(&shape, &shape_length, shapestring);
	
	for (int i=0;i<number_of_weights_of_large_tableau;i++) {
		construct_shape_data_c(&s_data_global_c[i], shape, shape_length);
	}
	
	size_of_communicationarray=0;//reset communication array

    size_of_array_of_sstd_data_global_c = number_of_weights_of_large_tableau;
    array_of_sstd_data_global_c = calloc(size_of_array_of_sstd_data_global_c, sizeof(struct sstd_data_c));
}

//For each of the contents we need another independent straightening initialization. This is done in this method.
//It assumes that the content length and then the content are stored in the communication array and then resets the communication array.
//It also sets the global variable return_num_sstd_tableau.
void setup_straightening_of_single_content(uint32_t index) {
	uint32_t index_in_communicationarray = 0;
	
	char contentstring[80];
	
	uint32_t contentlength = communicationarray[index_in_communicationarray++];
	sprintf(contentstring,"[");
	for (int i=0;i<contentlength;i++) {
		if (i!=0) {
			sprintf(contentstring+strlen(contentstring),",");
		}
		sprintf(contentstring+strlen(contentstring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(contentstring+strlen(contentstring),"]");
	
	uint8_t max_filling_value = -1;
    uint8_t * content;
	string_to_content(&content, &max_filling_value, contentstring);
	construct_sstd_data_c(&(array_of_sstd_data_global_c[index]), content, max_filling_value, &(s_data_global_c[index]), &(options_global_c[index]));
	
	size_of_communicationarray=0;//reset communication array
	
    return_num_sstd_tableau = array_of_sstd_data_global_c[index].num_sstd_tableau;
}





























////////////////////////////////////////////////////////////////////////////////////
/// Straightening into the big matrix and computing its rank
////////////////////////////////////////////////////////////////////////////////////




//The big matrix whose rank we want to determine.
mpq_t *big_matrix_global_c;

void initialize_big_matrix(uint32_t number_of_entries) {
	big_matrix_global_c = calloc(number_of_entries, sizeof(mpq_t));
	for (int i=0;i<number_of_entries;i++) {
		mpq_init(big_matrix_global_c[i]);//Storing a dense matrix of initialized mpq_t does not work for very large matrices.
	}
}


//Straighten the tableau on the communication array, multiply the vector with numer/denom, and add the vector to the matrix starting at position 'mempos'.
void straighten_into_big_matrix(int64_t numer, int64_t denom, uint32_t mempos, uint32_t content_of_large_tableaux_index) {
	struct tableau tab = {};
	tab.coefficient = 1;
	tab.entries = (uint8_t*) calloc(s_data_global_c[content_of_large_tableaux_index].num_boxes, sizeof(uint8_t));
	for (int i=0;i<s_data_global_c[content_of_large_tableaux_index].num_boxes;i++) {
		tab.entries[i] = communicationarray[i];
	}
	size_of_communicationarray=0;//reset communication array

	struct sstd_data_c sstd_data = array_of_sstd_data_global_c[content_of_large_tableaux_index];
	int64_t * straighten_result = (int64_t*) calloc(sstd_data.num_sstd_tableau, sizeof(int64_t));
	straighten_sstd_basis_single_int64(&tab, &sstd_data, &s_data_global_c[content_of_large_tableaux_index], straighten_result);//straightening!

	for (int i=0;i<sstd_data.num_sstd_tableau;i++) {
		//big_matrix_global_c[mempos+i] += straighen_result[i]*numer/denom;
		mpq_t addend;
		mpq_init(addend);
		mpq_set_si(addend,straighten_result[i]*numer,denom/* as uint64_t*/);
		mpq_canonicalize(addend);
		mpq_add(big_matrix_global_c[mempos+i],big_matrix_global_c[mempos+i],addend);
		mpq_clear(addend);
		/*
		double d = straighten_result[i];
		double numer_d = numer;
		double denom_d = denom;
		d = d*numer_d / denom_d;
		big_matrix_global_c[mempos+i] += d;
		*/
	}
	
	free(straighten_result);
}

/* Auxiliary routine: printing a matrix */
/*void print_matrix( char* desc, int m, int n, double* a, int lda ) {
        int i, j;
        printf( "\n %s\n", desc );
        for( i = 0; i < m; i++ ) {
                for( j = 0; j < n; j++ ) printf( " %6.4f", a[i+j*lda] );
                printf( "\n" );
        }
}*/


//includes cleaning up the matrix and the straightening
uint32_t rank_of_big_matrix(uint32_t num_rows, uint32_t num_cols) {
	
	/*
	for (int row=1;row<=num_rows;row++) {
		for (int col=1;col<=num_cols;col++) {
			gmp_printf("%Qd ", *mpq_get_A(row,col));fflush(stdout);
		}
		printf("\n");fflush(stdout);
	}
	printf("done\n\n");fflush(stdout);
	*/
	
	/*
	FILE * fp;
	fp = fopen ("temp.m2", "w");
	fprintf(fp, "<< rank(matrix{");
	for (int row=1;row<=num_rows;row++) {
		if (row!=1) fprintf(fp, ",");
		fprintf(fp, "{");
		for (int col=1;col<=num_cols;col++) {
			if (col!=1) fprintf(fp, ",\n");
			mpq_out_str(fp,10,big_matrix_global_c[(col-1)*num_rows+(row-1)]);
		}
		fprintf(fp, "}");
	}
	fprintf(fp, "})");
	fclose(fp);
	*/
	
	
	mpz_t zero_z;
	mpz_init_set_str(zero_z, "0", 10);
	
	mpq_t zero_q;
	mpq_init(zero_q);
	mpq_set_num(zero_q,zero_z);
	mpq_canonicalize(zero_q);

	
	FILE * fp;
	fp = fopen ("temp.m2", "w");
	fprintf(fp, "M = mutableMatrix(QQ,%d,%d)\n",num_rows,num_cols);
	for (int row=1;row<=num_rows;row++) {
		for (int col=1;col<=num_cols;col++) {
			if (mpq_cmp(big_matrix_global_c[(col-1)*num_rows+(row-1)], zero_q) != 0) {
				fprintf(fp, "M_(%d,%d) = ",row-1,col-1);
				mpq_out_str(fp,10,big_matrix_global_c[(col-1)*num_rows+(row-1)]);
				fprintf(fp, "\n");
			}
		}
	}
	fprintf(fp, "<< rank(M)");
	fclose(fp);
	
	mpq_clear(zero_q);
	mpz_clear(zero_z);
	

	uint32_t rank = 0;

	char line[101];
	FILE* output = popen("M2 --script temp.m2 --stop --no-debug --silent -q --no-prompts --no-preload --no-tvalues", "r");
	while ( fgets(line, 100, output) )
	{
		rank = atoi(line);
	}


//cleanup straightening:
	{
		for (int i=0;i<size_of_array_of_sstd_data_global_c;i++) {
			destruct_sstd_data_c(&(array_of_sstd_data_global_c[i]));
		}
		for (int i=0;i<size_of_array_of_sstd_data_global_c;i++) {
			destruct_shape_data_c(&(s_data_global_c[i]));
		}
		size_of_array_of_sstd_data_global_c=0;
		free(array_of_sstd_data_global_c);
		array_of_sstd_data_global_c=NULL;
	}
//cleanup big matrix:
	{	
		free(big_matrix_global_c);
		big_matrix_global_c=NULL;
		size_of_communicationarray=0;
	}

	return rank;
}






==> anc/straighten-rust-interface_mod.c <==
#include "straighten.h"
#ifdef _STRAIGHTEN_USING_LINUX
#include "lapacke.h"
#else
#include "OpenBLAS/lapacke.h"
//#include "OpenBLAS/cblas.h"
#endif

#include <omp.h>




uint32_t communicationarray[1000];//used for passing function parameters. Rust uses 'push_on_communicationarray' to write values into this array.
uint32_t size_of_communicationarray = 0;
void push_on_communicationarray(uint32_t data) {
	communicationarray[size_of_communicationarray] = data;
	size_of_communicationarray++;
}









////////////////////////////////////////////////////////////////////////////////////
/// Listing all semistandard tableaux of specific shape and content
////////////////////////////////////////////////////////////////////////////////////


//Instead of returning just a tableau*, the function 'list_all_ssyt_with_specific_shape_and_content' also sets the global variable 'return_num_sstd_tableau' for rust to read.
uint32_t return_num_sstd_tableau;
uint32_t get_return_num_sstd_tableau() {
    return return_num_sstd_tableau;
}

//These are temporary heap allocations that are read by rust to obtain the list of semistandard tableaux for a specific shape and content. They are deallocated by rust calling 'destruct_list_all_ssyt_with_specific_shape_and_content()'
struct shape_data_c * destruct_later_s_data = NULL;
struct sstd_data_c * destruct_later_sstd_data = NULL;
struct sstd_data_c_options * destruct_later_options = NULL;

//This function reads from the communication array. It assumes that the following data is stored there and then resets the array: length of shape, entries of shape, length of content, entries of content. It also sets the global variable 'return_num_sstd_tableau' for rust to read.
struct tableau* list_all_ssyt_with_specific_shape_and_content() {
	destruct_later_s_data = calloc(1,sizeof(struct shape_data_c));
	destruct_later_sstd_data = calloc(1,sizeof(struct sstd_data_c));
	destruct_later_options = calloc(1,sizeof(struct sstd_data_c_options));
	
	destruct_later_options[0].set_sstd = 1;
	destruct_later_options[0].set_Dbasis = 1;
    uint8_t * content;
	uint8_t max_filling_value = -1;
	
	uint32_t * shape;
	uint32_t shape_length;
	char shapestring[80];
	
	uint32_t index_in_communicationarray = 0;
	uint32_t shapelength = communicationarray[index_in_communicationarray++];
	sprintf(shapestring,"[");
	for (int i=0;i<shapelength;i++) {
		if (i!=0) {
			sprintf(shapestring+strlen(shapestring),",");
		}
		sprintf(shapestring+strlen(shapestring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(shapestring+strlen(shapestring),"]");
	
	
	//sprintf(shapestring,"[3,2]");
	string_to_shape(&shape, &shape_length, shapestring);
		
	char contentstring[80];
	//sprintf(contentstring,"[1,1,1,1,1]");
	
	uint32_t contentlength = communicationarray[index_in_communicationarray++];
	sprintf(contentstring,"[");
	for (int i=0;i<contentlength;i++) {
		if (i!=0) {
			sprintf(contentstring+strlen(contentstring),",");
		}
		sprintf(contentstring+strlen(contentstring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(contentstring+strlen(contentstring),"]");
	
	size_of_communicationarray=0;//reset communication array

	
	string_to_content(&content, &max_filling_value, contentstring);
	construct_shape_data_c(destruct_later_s_data, shape, shape_length);
	construct_sstd_data_c(destruct_later_sstd_data, content, max_filling_value, destruct_later_s_data, destruct_later_options);

    return_num_sstd_tableau = destruct_later_sstd_data[0].num_sstd_tableau;
    
	return destruct_later_sstd_data[0].all_sstd_tableau;
}
void destruct_list_all_ssyt_with_specific_shape_and_content() {
	destruct_sstd_data_c(destruct_later_sstd_data);
	free(destruct_later_sstd_data);
	destruct_later_sstd_data = NULL;
	destruct_shape_data_c(destruct_later_s_data);
	free(destruct_later_s_data);
	destruct_later_s_data = NULL;
	free(destruct_later_options);
	destruct_later_options = NULL;
}























////////////////////////////////////////////////////////////////////////////////////
/// Straightening setup, so that we can straighten directly into the matrix
////////////////////////////////////////////////////////////////////////////////////


//parallel arrays that store the data required for flattening tableaux of the same shape and potentially different content
struct sstd_data_c * array_of_sstd_data_global_c = NULL;
struct shape_data_c *s_data_global_c = NULL;
struct sstd_data_c_options *options_global_c = NULL;
uint32_t size_of_array_of_sstd_data_global_c = 0;

//When rust knows how many different contents of large tableaux we will encounter during the flattening, rust calls this method that initializes the straightening algorithm
//It assumes that the shape length and then the shape are stored in the communication array and then resets the communication array.
void prepare_straightenings_of_how_many(uint32_t number_of_weights_of_large_tableau) {
	straighten_set_log_level(1000);
	options_global_c = calloc(number_of_weights_of_large_tableau, sizeof(struct sstd_data_c_options));
	s_data_global_c = calloc(number_of_weights_of_large_tableau, sizeof(struct shape_data_c));
	for (int i=0;i<number_of_weights_of_large_tableau;i++) {
		options_global_c[i].set_sstd = 1;
		options_global_c[i].set_Dbasis = 1;
	}

	uint32_t * shape;
	uint32_t shape_length;
	char shapestring[80];

	uint32_t index_in_communicationarray = 0;
	uint32_t shapelength = communicationarray[index_in_communicationarray++];
	sprintf(shapestring,"[");
	for (int i=0;i<shapelength;i++) {
		if (i!=0) {
			sprintf(shapestring+strlen(shapestring),",");
		}
		sprintf(shapestring+strlen(shapestring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(shapestring+strlen(shapestring),"]");
	
	string_to_shape(&shape, &shape_length, shapestring);
	
	for (int i=0;i<number_of_weights_of_large_tableau;i++) {
		construct_shape_data_c(&s_data_global_c[i], shape, shape_length);
	}
	
	size_of_communicationarray=0;//reset communication array

    size_of_array_of_sstd_data_global_c = number_of_weights_of_large_tableau;
    array_of_sstd_data_global_c = calloc(size_of_array_of_sstd_data_global_c, sizeof(struct sstd_data_c));
}

//For each of the contents we need another independent straightening initialization. This is done in this method.
//It assumes that the content length and then the content are stored in the communication array and then resets the communication array.
//It also sets the global variable return_num_sstd_tableau.
void setup_straightening_of_single_content(uint32_t index) {
	uint32_t index_in_communicationarray = 0;
	
	char contentstring[80];
	
	uint32_t contentlength = communicationarray[index_in_communicationarray++];
	sprintf(contentstring,"[");
	for (int i=0;i<contentlength;i++) {
		if (i!=0) {
			sprintf(contentstring+strlen(contentstring),",");
		}
		sprintf(contentstring+strlen(contentstring),"%d",communicationarray[index_in_communicationarray++]);
	}
	sprintf(contentstring+strlen(contentstring),"]");
	
	uint8_t max_filling_value = -1;
    uint8_t * content;
	string_to_content(&content, &max_filling_value, contentstring);
	construct_sstd_data_c(&(array_of_sstd_data_global_c[index]), content, max_filling_value, &(s_data_global_c[index]), &(options_global_c[index]));
	
	size_of_communicationarray=0;//reset communication array
	
    return_num_sstd_tableau = array_of_sstd_data_global_c[index].num_sstd_tableau;
}





























////////////////////////////////////////////////////////////////////////////////////
/// Straightening into the big matrix and computing its rank
////////////////////////////////////////////////////////////////////////////////////




//The big matrix whose rank we want to determine.
mpq_t *big_matrix_global_c;

void initialize_big_matrix(uint32_t number_of_entries) {
	big_matrix_global_c = calloc(number_of_entries, sizeof(mpq_t));
	for (int i=0;i<number_of_entries;i++) {
		mpq_init(big_matrix_global_c[i]);
	}
}


//Straighten the tableau on the communication array, multiply the vector with numer/denom, and add the vector to the matrix starting at position 'mempos'.
void straighten_into_big_matrix(int64_t numer, int64_t denom, uint32_t mempos, uint32_t content_of_large_tableaux_index) {
	struct tableau tab = {};
	tab.coefficient = 1;
	tab.entries = (uint8_t*) calloc(s_data_global_c[content_of_large_tableaux_index].num_boxes, sizeof(uint8_t));
	for (int i=0;i<s_data_global_c[content_of_large_tableaux_index].num_boxes;i++) {
		tab.entries[i] = communicationarray[i];
	}
	size_of_communicationarray=0;//reset communication array

	struct sstd_data_c sstd_data = array_of_sstd_data_global_c[content_of_large_tableaux_index];
	int64_t * straighten_result = (int64_t*) calloc(sstd_data.num_sstd_tableau, sizeof(int64_t));
	straighten_sstd_basis_single_int64(&tab, &sstd_data, &s_data_global_c[content_of_large_tableaux_index], straighten_result);//straightening!

	for (int i=0;i<sstd_data.num_sstd_tableau;i++) {
		//big_matrix_global_c[mempos+i] += straighen_result[i]*numer/denom;
		mpq_t addend;
		mpq_init(addend);
		mpq_set_si(addend,straighten_result[i]*numer,denom/* as uint64_t*/);
		mpq_canonicalize(addend);
		mpq_add(big_matrix_global_c[mempos+i],big_matrix_global_c[mempos+i],addend);
		mpq_clear(addend);
		/*
		double d = straighten_result[i];
		double numer_d = numer;
		double denom_d = denom;
		d = d*numer_d / denom_d;
		big_matrix_global_c[mempos+i] += d;
		*/
	}
	
	free(straighten_result);
}

/* Auxiliary routine: printing a matrix */
/*void print_matrix( char* desc, int m, int n, double* a, int lda ) {
        int i, j;
        printf( "\n %s\n", desc );
        for( i = 0; i < m; i++ ) {
                for( j = 0; j < n; j++ ) printf( " %6.4f", a[i+j*lda] );
                printf( "\n" );
        }
}*/


//https://www.geeksforgeeks.org/multiplicative-inverse-under-modulo-m/

uint64_t gcdExtended(uint64_t a, uint64_t b, int64_t* x, int64_t* y)
{
    // Base Case
    if (a == 0)
    {
        *x = 0, *y = 1;
        return b;
    }
 
    int64_t x1, y1; // To store results of recursive call
    uint64_t gcd = gcdExtended(b % a, a, &x1, &y1);
 
    // Update x and y using results of recursive
    // call
    *x = y1 - (b / a) * x1;
    *y = x1;
 
    return gcd;
}

// Function to find modulo inverse of a
uint64_t modInverse(uint64_t a, uint64_t p)
{
    int64_t x, y;
    int g = gcdExtended(a, p, &x, &y);
    if (g != 1) {
        printf("Inverse doesn't exist!");fflush(stdout);
        exit(1);
	} else {
		if (x >= 0) {
			return x%p;
		} else {
			x*=-1;
			x%=p;
			x*=(p-1);
			x%=p;
			return x;
		}
    }
}

uint64_t sum_mod_p(uint64_t x0, uint64_t x1, uint64_t p) {
	uint64_t ret = x0+x1;
	if (ret>=p) ret-=p;
	return ret;
}

uint64_t prod_mod_p(uint64_t x0, uint64_t x1, uint64_t p) {
	uint64_t ret = x0*x1;
	return ret % p;
}

uint64_t inv_mod_p(uint64_t x, uint64_t p) {
	return modInverse(x,p);
}

uint64_t mod_p(mpq_t x, uint64_t p) {
	char numer_string[50];
	mpz_get_str(numer_string,10,mpq_numref(x));
	int64_t numer_int = atoi(numer_string);
	while (numer_int<=0) numer_int+=p;
	uint64_t numer = numer_int%p;
	
	char denom_string[50];
	mpz_get_str(denom_string,10,mpq_denref(x));
	int64_t denom_int = atoi(denom_string);
	while (denom_int<=0) denom_int+=p;
	uint64_t denom = denom_int%p;
	
	return prod_mod_p(numer,inv_mod_p(denom,p),p);
}

uint32_t global_num_rows;
uint64_t get_A(int i,int j,uint64_t *matrix) {//indices start at 1
	return matrix[(j-1)*global_num_rows+(i-1)];
}
void set_A(int i,int j, uint64_t data,uint64_t *matrix) {//indices start at 1
	matrix[(j-1)*global_num_rows+(i-1)]=data;
}
mpq_t *mpq_get_A(int i,int j) {//indices start at 1
	return &big_matrix_global_c[(j-1)*global_num_rows+(i-1)];
}

//writes the gcd into the first parameter
void compute_gcd(mpz_t gcd, mpz_t another_number) {
	//take care of negative numbers as well
	mpz_t abs;
	mpz_init(abs);
	mpz_abs(abs,another_number);
	mpz_gcd(gcd,gcd,abs);
	mpz_clear(abs);
}

void clean_big_matrix(uint32_t num_rows, uint32_t num_cols) {
	mpz_t minus1_z;
	mpz_init_set_str(minus1_z, "-1", 10);
	
	mpz_t one_z;
	mpz_init_set_str(one_z, "1", 10);
	
	mpq_t minus1_q;
	mpq_init(minus1_q);
	mpq_set_num(minus1_q,minus1_z);
	mpq_set_den(minus1_q,one_z);
	mpq_canonicalize(minus1_q);

	mpq_t one_q;
	mpq_init(one_q);
	mpq_set_num(one_q,one_z);
	mpq_set_den(one_q,one_z);
	mpq_canonicalize(one_q);

	mpz_t zero_z;
	mpz_init_set_str(zero_z, "0", 10);
	
	mpq_t zero_q;
	mpq_init(zero_q);
	mpq_set_num(zero_q,zero_z);
	mpq_canonicalize(zero_q);




	///Clear all denominators of the input matrix, rowwise
	for (int r=1;r<=num_rows;r++) {
		for (int c=1;c<=num_cols;c++) {
			if (mpz_cmp(mpq_denref(*mpq_get_A(r,c)),one_z) != 0) {
				mpq_t scalar;
				mpq_init(scalar);
				mpq_set_z(scalar,mpq_denref(*mpq_get_A(r,c)));
				
				for (int c=1;c<=num_cols;c++) {
					mpq_mul(*mpq_get_A(r,c),*mpq_get_A(r,c),scalar);
				}
				
				mpq_clear(scalar);
			}
		}
		
	}
	
	
	int changed = 1;
	
	while(changed==1) {
	changed = 0;
	
	
	///Clear all common factors in all rows of the input matrix
	for (int r=1;r<=num_rows;r++) {
		mpz_t gcd;
		mpz_init(gcd);
		mpz_set_ui(gcd,0);
		for (int c=1;c<=num_cols;c++) {
			compute_gcd(gcd,mpq_numref(*mpq_get_A(r,c)));
		}
		if (mpz_cmp(gcd,zero_z)!=0 && mpz_cmp(gcd,one_z)!=0) {
			mpq_t scalar;
			mpq_init(scalar);
			mpq_set_num(scalar,one_z);
			mpq_set_den(scalar,gcd);
			mpq_canonicalize(scalar);
			for (int c=1;c<=num_cols;c++) {
				if (!changed && mpq_cmp(*mpq_get_A(r,c),one_q)!=0) {
					changed=1;
				}
				mpq_mul(*mpq_get_A(r,c),*mpq_get_A(r,c),scalar);
			}
			mpq_clear(scalar);
		}
		mpz_clear(gcd);
	}
	
	
	///Clear all common factors in all columns of the input matrix
	for (int c=1;c<=num_cols;c++) {
		mpz_t gcd;
		mpz_init(gcd);
		mpz_set_ui(gcd,0);
		for (int r=1;r<=num_rows;r++) {
			compute_gcd(gcd,mpq_numref(*mpq_get_A(r,c)));
		}
		if (mpz_cmp(gcd,zero_z)!=0 && mpz_cmp(gcd,one_z)!=0) {
			mpq_t scalar;
			mpq_init(scalar);
			mpq_set_num(scalar,one_z);
			mpq_set_den(scalar,gcd);
			mpq_canonicalize(scalar);
			for (int r=1;r<=num_rows;r++) {
				if (!changed && mpq_cmp(*mpq_get_A(r,c),one_q)!=0) {
					changed=1;
				}
				mpq_mul(*mpq_get_A(r,c),*mpq_get_A(r,c),scalar);
			}
			mpq_clear(scalar);
		}
		mpz_clear(gcd);
	}


	///Repeat rows,columns until no simplification possible
	}


	mpz_clear(minus1_z);
	mpz_clear(one_z);
	mpq_clear(minus1_q);
	mpq_clear(one_q);
	mpz_clear(zero_z);
	mpq_clear(zero_q);
}

int mpz_binary_log_rounded_down(mpz_t x) {
	char s[1000];
	mpz_get_str(s,2,x);
	return strlen(s)-1;
}


uint32_t rank_of_big_matrix_p(uint32_t num_rows, uint32_t num_cols, uint64_t p) {
	
	uint64_t *matrix = calloc(num_rows*num_cols,sizeof(uint64_t));
	
	//copy to a uint64_t array mod p
	for (int i=0;i<num_rows*num_cols;i++) {
		matrix[i] = mod_p(big_matrix_global_c[i],p);
	}
	
	
	//Wikipedia "Gaussian Eliminiation":
	int m = num_rows;
	int n = num_cols;
	
	int h=1;
	int k=1;
	while (h <= m && k <= n) {
		int i_nonzero = -1;
		for (int i=h;i<=m;i++) {
			if (get_A(i,k,matrix) != 0) {
				i_nonzero = i;
				break;
			}
		}
		if (i_nonzero==-1) {
			k++;
		} else {
			//swap rows(h, i_nonzero):
			for (int col=1;col<=num_cols;col++) {
				uint64_t temp = get_A(h,col,matrix);
				set_A(h,col,get_A(i_nonzero,col,matrix),matrix);
				set_A(i_nonzero,col,temp,matrix);
			}
			for (int i = h + 1; i<=m; i++) {
				uint64_t f = prod_mod_p(get_A(i, k,matrix),inv_mod_p(get_A(h, k,matrix),p),p);
				set_A(i, k , 0, matrix);
				for (int j = k + 1; j<=n; j++) {
					set_A(i,j,   sum_mod_p(get_A(i,j,matrix)  ,  p-  prod_mod_p(get_A(h,j,matrix),f ,p),p), matrix);
				}
			}
			h++;
			k++;
		}
	}



	
	int col=1;
	int row=1;
	uint32_t rank = 0;
	while(1) {
		if (get_A(row, col,matrix)==0) {
			col++;
		} else {
			row++;
		}
		if (col>num_cols || row>num_rows) {
			rank = row-1;
			break;
		}
	}
	
	
	free(matrix);

	return rank;
}


/*
use sagemath to compute primes that are less than 2^32 as follows:
-------------------------------
x = 2^32
s=""
for i in range(10000):
    if i % 100 == 0:
        s = s + "\n"
    x = previous_prime(x)
    s= s +str(x)+"UL,"
print(s)
-------------------------------
*/

uint64_t primes [] = {4294967291UL,4294967279UL,4294967231UL,4294967197UL,4294967189UL,4294967161UL,4294967143UL,4294967111UL,4294967087UL,4294967029UL,4294966997UL,4294966981UL,4294966943UL,4294966927UL,4294966909UL,4294966877UL,4294966829UL,4294966813UL,4294966769UL,4294966667UL,4294966661UL,4294966657UL,4294966651UL,4294966639UL,4294966619UL,4294966591UL,4294966583UL,4294966553UL,4294966477UL,4294966447UL,4294966441UL,4294966427UL,4294966373UL,4294966367UL,4294966337UL,4294966297UL,4294966243UL,4294966237UL,4294966231UL,4294966217UL,4294966187UL,4294966177UL,4294966163UL,4294966153UL,4294966129UL,4294966121UL,4294966099UL,4294966087UL,4294966073UL,4294966043UL,4294966007UL,4294966001UL,4294965977UL,4294965971UL,4294965967UL,4294965949UL,4294965937UL,4294965911UL,4294965887UL,4294965847UL,4294965841UL,4294965839UL,4294965821UL,4294965793UL,4294965767UL,4294965757UL,4294965737UL,4294965733UL,4294965721UL,4294965691UL,4294965683UL,4294965679UL,4294965673UL,4294965671UL,4294965659UL,4294965641UL,4294965617UL,4294965613UL,4294965601UL,4294965581UL,4294965529UL,4294965487UL,4294965461UL,4294965457UL,4294965413UL,4294965383UL,4294965361UL,4294965347UL,4294965331UL,4294965313UL,4294965307UL,4294965263UL,4294965251UL,4294965229UL,4294965203UL,4294965193UL,4294965161UL,4294965151UL,4294965137UL,4294965131UL,
4294965019UL,4294964981UL,4294964977UL,4294964969UL,4294964959UL,4294964939UL,4294964929UL,4294964923UL,4294964903UL,4294964899UL,4294964897UL,4294964893UL,4294964887UL,4294964879UL,4294964833UL,4294964827UL,4294964809UL,4294964789UL,4294964771UL,4294964749UL,4294964689UL,4294964683UL,4294964633UL,4294964621UL,4294964599UL,4294964579UL,4294964561UL,4294964543UL,4294964537UL,4294964521UL,4294964491UL,4294964489UL,4294964461UL,4294964441UL,4294964437UL,4294964419UL,4294964381UL,4294964341UL,4294964327UL,4294964309UL,4294964287UL,4294964281UL,4294964263UL,4294964257UL,4294964249UL,4294964239UL,4294964221UL,4294964213UL,4294964209UL,4294964207UL,4294964203UL,4294964173UL,4294964159UL,4294964131UL,4294964123UL,4294964081UL,4294964039UL,4294964029UL,4294964027UL,4294964017UL,4294963993UL,4294963987UL,4294963957UL,4294963943UL,4294963921UL,4294963901UL,4294963891UL,4294963853UL,4294963847UL,4294963787UL,4294963781UL,4294963747UL,4294963723UL,4294963681UL,4294963667UL,4294963643UL,4294963639UL,4294963637UL,4294963619UL,4294963583UL,4294963571UL,4294963553UL,4294963537UL,4294963523UL,4294963499UL,4294963459UL,4294963429UL,4294963427UL,4294963369UL,4294963349UL,4294963333UL,4294963313UL,4294963291UL,4294963237UL,4294963171UL,4294963117UL,4294963111UL,4294963097UL,4294963093UL,4294963051UL,
4294963039UL,4294962953UL,4294962929UL,4294962911UL,4294962899UL,4294962887UL,4294962853UL,4294962827UL,4294962817UL,4294962809UL,4294962779UL,4294962757UL,4294962751UL,4294962731UL,4294962719UL,4294962703UL,4294962691UL,4294962689UL,4294962653UL,4294962641UL,4294962629UL,4294962619UL,4294962589UL,4294962541UL,4294962533UL,4294962499UL,4294962473UL,4294962449UL,4294962409UL,4294962401UL,4294962391UL,4294962389UL,4294962377UL,4294962367UL,4294962349UL,4294962341UL,4294962313UL,4294962299UL,4294962277UL,4294962271UL,4294962233UL,4294962223UL,4294962211UL,4294962151UL,4294962137UL,4294962079UL,4294962047UL,4294962019UL,4294961963UL,4294961959UL,4294961941UL,4294961927UL,4294961921UL,4294961897UL,4294961893UL,4294961873UL,4294961863UL,4294961861UL,4294961843UL,4294961809UL,4294961791UL,4294961777UL,4294961767UL,4294961747UL,4294961707UL,4294961663UL,4294961623UL,4294961597UL,4294961579UL,4294961527UL,4294961521UL,4294961507UL,4294961483UL,4294961467UL,4294961453UL,4294961449UL,4294961401UL,4294961399UL,4294961353UL,4294961317UL,4294961287UL,4294961197UL,4294961183UL,4294961179UL,4294961137UL,4294961129UL,4294961119UL,4294961087UL,4294961071UL,4294961023UL,4294961009UL,4294960981UL,4294960979UL,4294960973UL,4294960951UL,4294960949UL,4294960931UL,4294960919UL,4294960907UL,4294960889UL,
4294960883UL,4294960877UL,4294960837UL,4294960829UL,4294960783UL,4294960759UL,4294960727UL,4294960679UL,4294960619UL,4294960601UL,4294960561UL,4294960541UL,4294960511UL,4294960489UL,4294960459UL,4294960447UL,4294960409UL,4294960399UL,4294960339UL,4294960337UL,4294960331UL,4294960321UL,4294960303UL,4294960301UL,4294960261UL,4294960253UL,4294960217UL,4294960211UL,4294960199UL,4294960171UL,4294960169UL,4294960151UL,4294960141UL,4294960123UL,4294960097UL,4294960091UL,4294960079UL,4294960049UL,4294960003UL,4294959997UL,4294959979UL,4294959973UL,4294959967UL,4294959959UL,4294959931UL,4294959869UL,4294959859UL,4294959847UL,4294959803UL,4294959751UL,4294959719UL,4294959703UL,4294959701UL,4294959677UL,4294959673UL,4294959637UL,4294959541UL,4294959521UL,4294959467UL,4294959439UL,4294959433UL,4294959377UL,4294959359UL,4294959343UL,4294959323UL,4294959313UL,4294959301UL,4294959259UL,4294959181UL,4294959173UL,4294959143UL,4294959083UL,4294959079UL,4294959049UL,4294959013UL,4294959007UL,4294958989UL,4294958929UL,4294958923UL,4294958903UL,4294958887UL,4294958881UL,4294958861UL,4294958791UL,4294958777UL,4294958741UL,4294958729UL,4294958711UL,4294958651UL,4294958627UL,4294958621UL,4294958617UL,4294958611UL,4294958597UL,4294958539UL,4294958537UL,4294958527UL,4294958467UL,4294958461UL,4294958449UL,
4294958443UL,4294958401UL,4294958329UL,4294958281UL,4294958257UL,4294958249UL,4294958237UL,4294958197UL,4294958131UL,4294958099UL,4294958077UL,4294958071UL,4294958069UL,4294958051UL,4294958027UL,4294958011UL,4294957991UL,4294957973UL,4294957957UL,4294957943UL,4294957939UL,4294957903UL,4294957861UL,4294957859UL,4294957853UL,4294957841UL,4294957781UL,4294957753UL,4294957729UL,4294957717UL,4294957703UL,4294957699UL,4294957697UL,4294957679UL,4294957643UL,4294957609UL,4294957553UL,4294957523UL,4294957493UL,4294957439UL,4294957399UL,4294957397UL,4294957369UL,4294957349UL,4294957319UL,4294957309UL,4294957307UL,4294957267UL,4294957207UL,4294957189UL,4294957157UL,4294957123UL,4294957109UL,4294957103UL,4294957099UL,4294957081UL,4294957067UL,4294957057UL,4294956989UL,4294956949UL,4294956937UL,4294956923UL,4294956901UL,4294956889UL,4294956881UL,4294956863UL,4294956847UL,4294956839UL,4294956833UL,4294956829UL,4294956817UL,4294956793UL,4294956751UL,4294956719UL,4294956697UL,4294956689UL,4294956683UL,4294956671UL,4294956667UL,4294956649UL,4294956643UL,4294956641UL,4294956629UL,4294956613UL,4294956569UL,4294956541UL,4294956529UL,4294956509UL,4294956493UL,4294956467UL,4294956461UL,4294956443UL,4294956343UL,4294956311UL,4294956299UL,4294956293UL,4294956223UL,4294956217UL,4294956179UL,4294956167UL,
4294956157UL,4294956151UL,4294956079UL,4294956073UL,4294956049UL,4294956047UL,4294955993UL,4294955989UL,4294955981UL,4294955923UL,4294955911UL,4294955897UL,4294955887UL,4294955879UL,4294955869UL,4294955849UL,4294955839UL,4294955831UL,4294955789UL,4294955783UL,4294955773UL,4294955683UL,4294955663UL,4294955659UL,4294955653UL,4294955611UL,4294955603UL,4294955557UL,4294955519UL,4294955513UL,4294955507UL,4294955479UL,4294955461UL,4294955417UL,4294955383UL,4294955381UL,4294955309UL,4294955281UL,4294955279UL,4294955237UL,4294955213UL,4294955201UL,4294955167UL,4294955141UL,4294955131UL,4294955113UL,4294955107UL,4294955059UL,4294955057UL,4294955053UL,4294955009UL,4294955003UL,4294954991UL,4294954981UL,4294954967UL,4294954943UL,4294954879UL,4294954831UL,4294954823UL,4294954813UL,4294954793UL,4294954789UL,4294954777UL,4294954757UL,4294954753UL,4294954747UL,4294954739UL,4294954721UL,4294954691UL,4294954663UL,4294954567UL,4294954537UL,4294954529UL,4294954513UL,4294954493UL,4294954483UL,4294954471UL,4294954459UL,4294954441UL,4294954421UL,4294954397UL,4294954393UL,4294954373UL,4294954361UL,4294954357UL,4294954333UL,4294954331UL,4294954327UL,4294954309UL,4294954297UL,4294954283UL,4294954277UL,4294954229UL,4294954129UL,4294954109UL,4294954099UL,4294954091UL,4294954031UL,4294954021UL,4294954003UL,
4294953991UL,4294953977UL,4294953961UL,4294953959UL,4294953947UL,4294953919UL,4294953889UL,4294953881UL,4294953823UL,4294953791UL,4294953769UL,4294953749UL,4294953731UL,4294953709UL,4294953653UL,4294953643UL,4294953623UL,4294953617UL,4294953601UL,4294953587UL,4294953583UL,4294953569UL,4294953547UL,4294953521UL,4294953517UL,4294953473UL,4294953353UL,4294953349UL,4294953347UL,4294953343UL,4294953307UL,4294953251UL,4294953241UL,4294953239UL,4294953217UL,4294953199UL,4294953197UL,4294953181UL,4294953167UL,4294953149UL,4294953127UL,4294953119UL,4294953101UL,4294953079UL,4294953043UL,4294953023UL,4294952999UL,4294952969UL,4294952951UL,4294952917UL,4294952899UL,4294952873UL,4294952839UL,4294952807UL,4294952749UL,4294952719UL,4294952699UL,4294952687UL,4294952677UL,4294952653UL,4294952647UL,4294952639UL,4294952569UL,4294952533UL,4294952429UL,4294952423UL,4294952419UL,4294952407UL,4294952399UL,4294952383UL,4294952371UL,4294952303UL,4294952297UL,4294952269UL,4294952239UL,4294952237UL,4294952203UL,4294952201UL,4294952183UL,4294952159UL,4294952117UL,4294952099UL,4294952069UL,4294951967UL,4294951949UL,4294951931UL,4294951891UL,4294951889UL,4294951879UL,4294951877UL,4294951849UL,4294951819UL,4294951813UL,4294951811UL,4294951789UL,4294951777UL,4294951769UL,4294951763UL,4294951751UL,4294951747UL,
4294951733UL,4294951709UL,4294951673UL,4294951657UL,4294951643UL,4294951627UL,4294951613UL,4294951579UL,4294951571UL,4294951567UL,4294951543UL,4294951541UL,4294951523UL,4294951489UL,4294951477UL,4294951471UL,4294951447UL,4294951421UL,4294951403UL,4294951393UL,4294951369UL,4294951357UL,4294951337UL,4294951333UL,4294951303UL,4294951279UL,4294951261UL,4294951237UL,4294951181UL,4294951163UL,4294951153UL,4294951147UL,4294951123UL,4294951097UL,4294951093UL,4294951091UL,4294951057UL,4294951033UL,4294951021UL,4294950973UL,4294950943UL,4294950929UL,4294950917UL,4294950901UL,4294950883UL,4294950827UL,4294950823UL,4294950809UL,4294950797UL,4294950791UL,4294950767UL,4294950749UL,4294950739UL,4294950661UL,4294950641UL,4294950617UL,4294950599UL,4294950593UL,4294950587UL,4294950557UL,4294950529UL,4294950509UL,4294950503UL,4294950493UL,4294950481UL,4294950461UL,4294950433UL,4294950427UL,4294950391UL,4294950377UL,4294950353UL,4294950337UL,4294950311UL,4294950301UL,4294950299UL,4294950293UL,4294950277UL,4294950271UL,4294950251UL,4294950197UL,4294950161UL,4294950139UL,4294950131UL,4294950113UL,4294950089UL,4294950067UL,4294950053UL,4294950043UL,4294950041UL,4294950001UL,4294949983UL,4294949947UL,4294949861UL,4294949837UL,4294949833UL,4294949809UL,4294949767UL,4294949707UL,4294949657UL,4294949621UL,
4294949611UL,4294949599UL,4294949573UL,4294949569UL,4294949567UL,4294949531UL,4294949509UL,4294949453UL,4294949437UL,4294949359UL,4294949357UL,4294949333UL,4294949317UL,4294949299UL,4294949279UL,4294949251UL,4294949249UL,4294949237UL,4294949227UL,4294949203UL,4294949171UL,4294949161UL,4294949147UL,4294949123UL,4294949093UL,4294949089UL,4294949081UL,4294949063UL,4294949059UL,4294949053UL,4294949051UL,4294949047UL,4294949027UL,4294948961UL,4294948943UL,4294948927UL,4294948883UL,4294948871UL,4294948859UL,4294948829UL,4294948729UL,4294948717UL,4294948703UL,4294948699UL,4294948667UL,4294948597UL,4294948549UL,4294948547UL,4294948531UL,4294948513UL,4294948429UL,4294948387UL,4294948381UL,4294948379UL,4294948373UL,4294948331UL,4294948327UL,4294948319UL,4294948303UL,4294948261UL,4294948243UL,4294948241UL,4294948223UL,4294948199UL,4294948193UL,4294948181UL,4294948109UL,4294948069UL,4294948057UL,4294948039UL,4294948013UL,4294947961UL,4294947959UL,4294947953UL,4294947913UL,4294947889UL,4294947871UL,4294947863UL,4294947859UL,4294947857UL,4294947851UL,4294947817UL,4294947809UL,4294947707UL,4294947673UL,4294947653UL,4294947641UL,4294947617UL,4294947611UL,4294947581UL,4294947571UL,4294947557UL,4294947521UL,4294947509UL,4294947487UL,4294947479UL,4294947469UL,4294947451UL,4294947347UL,4294947329UL,
4294947323UL,4294947313UL,4294947289UL,4294947271UL,4294947263UL,4294947253UL,4294947233UL,4294947197UL,4294947193UL,4294947191UL,4294947187UL,4294947149UL,4294947127UL,4294947089UL,4294947079UL,4294947073UL,4294947071UL,4294947047UL,4294947001UL,4294946993UL,4294946969UL,4294946933UL,4294946921UL,4294946911UL,4294946881UL,4294946857UL,4294946819UL,4294946813UL,4294946807UL,4294946749UL,4294946741UL,4294946737UL,4294946731UL,4294946707UL,4294946701UL,4294946693UL,4294946687UL,4294946681UL,4294946671UL,4294946641UL,4294946587UL,4294946573UL,4294946563UL,4294946549UL,4294946543UL,4294946507UL,4294946501UL,4294946497UL,4294946489UL,4294946471UL,4294946443UL,4294946399UL,4294946389UL,4294946363UL,4294946329UL,4294946291UL,4294946287UL,4294946251UL,4294946191UL,4294946177UL,4294946059UL,4294946041UL,4294945999UL,4294945997UL,4294945981UL,4294945979UL,4294945961UL,4294945937UL,4294945927UL,4294945901UL,4294945873UL,4294945861UL,4294945813UL,4294945799UL,4294945783UL,4294945771UL,4294945717UL,4294945709UL,4294945667UL,4294945643UL,4294945631UL,4294945621UL,4294945547UL,4294945483UL,4294945469UL,4294945429UL,4294945423UL,4294945381UL,4294945373UL,4294945367UL,4294945351UL,4294945349UL,4294945337UL,4294945321UL,4294945243UL,4294945219UL,4294945159UL,4294945147UL,4294945097UL,4294945087UL,
4294945073UL,4294945069UL,4294945063UL,4294945051UL,4294945027UL,4294945009UL,4294944949UL,4294944937UL,4294944917UL,4294944887UL,4294944881UL,4294944839UL,4294944803UL,4294944799UL,4294944761UL,4294944727UL,4294944713UL,4294944697UL,4294944677UL,4294944673UL,4294944659UL,4294944637UL,4294944613UL,4294944559UL,4294944551UL,4294944541UL,4294944523UL,4294944487UL,4294944473UL,4294944443UL,4294944427UL,4294944421UL,4294944403UL,4294944391UL,4294944389UL,4294944373UL,4294944347UL,4294944337UL,4294944323UL,4294944287UL,4294944263UL,4294944253UL,4294944239UL,4294944223UL,4294944179UL,4294944151UL,4294944149UL,4294944139UL,4294944131UL,4294944119UL,4294944089UL,4294944061UL,4294944047UL,4294944037UL,4294944023UL,4294944019UL,4294943963UL,4294943959UL,4294943953UL,4294943951UL,4294943921UL,4294943879UL,4294943833UL,4294943827UL,4294943797UL,4294943753UL,4294943713UL,4294943689UL,4294943671UL,4294943659UL,4294943641UL,4294943633UL,4294943629UL,4294943621UL,4294943603UL,4294943551UL,4294943537UL,4294943533UL,4294943509UL,4294943507UL,4294943423UL,4294943377UL,4294943333UL,4294943321UL,4294943311UL,4294943281UL,4294943273UL,4294943231UL,4294943227UL,4294943167UL,4294943161UL,4294943117UL,4294942979UL,4294942969UL,4294942933UL,4294942931UL,4294942921UL,4294942903UL,4294942901UL,4294942889UL,
4294942867UL,4294942843UL,4294942783UL,4294942777UL,4294942763UL,4294942753UL,4294942733UL,4294942667UL,4294942643UL,4294942637UL,4294942567UL,4294942541UL,4294942481UL,4294942453UL,4294942423UL,4294942411UL,4294942409UL,4294942363UL,4294942349UL,4294942273UL,4294942241UL,4294942207UL,4294942199UL,4294942193UL,4294942187UL,4294942181UL,4294942177UL,4294942163UL,4294942139UL,4294942117UL,4294942103UL,4294942063UL,4294942051UL,4294942049UL,4294942037UL,4294942031UL,4294941991UL,4294941949UL,4294941947UL,4294941883UL,4294941857UL,4294941853UL,4294941799UL,4294941743UL,4294941719UL,4294941713UL,4294941709UL,4294941691UL,4294941671UL,4294941647UL,4294941617UL,4294941601UL,4294941577UL,4294941551UL,4294941529UL,4294941527UL,4294941517UL,4294941509UL,4294941493UL,4294941481UL,4294941461UL,4294941449UL,4294941397UL,4294941367UL,4294941331UL,4294941281UL,4294941247UL,4294941239UL,4294941229UL,4294941199UL,4294941191UL,4294941187UL,4294941121UL,4294941109UL,4294941107UL,4294941083UL,4294941073UL,4294941067UL,4294941059UL,4294941031UL,4294941023UL,4294940989UL,4294940983UL,4294940971UL,4294940957UL,4294940917UL,4294940869UL,4294940801UL,4294940779UL,4294940761UL,4294940759UL,4294940743UL,4294940711UL,4294940681UL,4294940641UL,4294940621UL,4294940603UL,4294940593UL,4294940579UL,4294940549UL,
4294940497UL,4294940471UL,4294940437UL,4294940431UL,4294940411UL,4294940371UL,4294940359UL,4294940357UL,4294940317UL,4294940297UL,4294940267UL,4294940249UL,4294940227UL,4294940203UL,4294940201UL,4294940081UL,4294940077UL,4294940009UL,4294940003UL,4294939997UL,4294939967UL,4294939879UL,4294939849UL,4294939843UL,4294939837UL,4294939801UL,4294939777UL,4294939757UL,4294939729UL,4294939709UL,4294939703UL,4294939673UL,4294939657UL,4294939651UL,4294939639UL,4294939603UL,4294939601UL,4294939577UL,4294939573UL,4294939553UL,4294939549UL,4294939541UL,4294939511UL,4294939507UL,4294939499UL,4294939487UL,4294939471UL,4294939433UL,4294939427UL,4294939399UL,4294939387UL,4294939367UL,4294939343UL,4294939333UL,4294939321UL,4294939309UL,4294939307UL,4294939291UL,4294939267UL,4294939261UL,4294939249UL,4294939219UL,4294939193UL,4294939183UL,4294939147UL,4294939141UL,4294939139UL,4294939087UL,4294939073UL,4294939031UL,4294939027UL,4294939009UL,4294938941UL,4294938929UL,4294938911UL,4294938877UL,4294938863UL,4294938859UL,4294938853UL,4294938841UL,4294938827UL,4294938811UL,4294938761UL,4294938749UL,4294938719UL,4294938677UL,4294938653UL,4294938647UL,4294938623UL,4294938611UL,4294938607UL,4294938551UL,4294938521UL,4294938509UL,4294938469UL,4294938457UL,4294938421UL,4294938407UL,4294938383UL,4294938379UL,
4294938371UL,4294938331UL,4294938317UL,4294938257UL,4294938233UL,4294938223UL,4294938211UL,4294938139UL,4294938119UL,4294938113UL,4294938107UL,4294938103UL,4294938101UL,4294938091UL,4294938079UL,4294938061UL,4294938047UL,4294938041UL,4294938031UL,4294938029UL,4294938023UL,4294938007UL,4294937971UL,4294937957UL,4294937923UL,4294937921UL,4294937909UL,4294937869UL,4294937767UL,4294937743UL,4294937737UL,4294937723UL,4294937711UL,4294937701UL,4294937639UL,4294937611UL,4294937587UL,4294937539UL,4294937527UL,4294937519UL,4294937447UL,4294937431UL,4294937401UL,4294937399UL,4294937389UL,4294937371UL,4294937369UL,4294937359UL,4294937351UL,4294937333UL,4294937321UL,4294937287UL,4294937279UL,4294937219UL,4294937167UL,4294937159UL,4294937123UL,4294937117UL,4294937107UL,4294937089UL,4294937077UL,4294937063UL,4294937047UL,4294937027UL,4294936999UL,4294936973UL,4294936963UL,4294936931UL,4294936829UL,4294936817UL,4294936781UL,4294936777UL,4294936759UL,4294936753UL,4294936733UL,4294936699UL,4294936697UL,4294936687UL,4294936669UL,4294936651UL,4294936637UL,4294936631UL,4294936619UL,4294936553UL,4294936537UL,4294936523UL,4294936519UL,4294936489UL,4294936463UL,4294936417UL,4294936411UL,4294936409UL,4294936381UL,4294936369UL,4294936367UL,4294936313UL,4294936307UL,4294936297UL,4294936291UL,4294936273UL,
4294936271UL,4294936267UL,4294936259UL,4294936229UL,4294936213UL,4294936201UL,4294936169UL,4294936153UL,4294936141UL,4294936133UL,4294936109UL,4294936103UL,4294936097UL,4294936081UL,4294936057UL,4294936039UL,4294936031UL,4294936003UL,4294935977UL,4294935973UL,4294935971UL,4294935961UL,4294935949UL,4294935917UL,4294935901UL,4294935899UL,4294935881UL,4294935863UL,4294935859UL,4294935823UL,4294935793UL,4294935791UL,4294935767UL,4294935721UL,4294935661UL,4294935653UL,4294935649UL,4294935647UL,4294935637UL,4294935599UL,4294935587UL,4294935581UL,4294935577UL,4294935569UL,4294935553UL,4294935551UL,4294935523UL,4294935493UL,4294935481UL,4294935451UL,4294935419UL,4294935349UL,4294935317UL,4294935311UL,4294935287UL,4294935277UL,4294935263UL,4294935259UL,4294935241UL,4294935223UL,4294935209UL,4294935193UL,4294935187UL,4294935179UL,4294935163UL,4294935143UL,4294935121UL,4294935109UL,4294935091UL,4294935089UL,4294935049UL,4294935041UL,4294935023UL,4294935013UL,4294935011UL,4294934999UL,4294934993UL,4294934947UL,4294934929UL,4294934881UL,4294934873UL,4294934851UL,4294934821UL,4294934797UL,4294934789UL,4294934747UL,4294934681UL,4294934671UL,4294934639UL,4294934599UL,4294934561UL,4294934537UL,4294934513UL,4294934491UL,4294934467UL,4294934437UL,4294934419UL,4294934407UL,4294934389UL,4294934353UL,
4294934327UL,4294934317UL,4294934291UL,4294934269UL,4294934263UL,4294934261UL,4294934251UL,4294934243UL,4294934239UL,4294934227UL,4294934221UL,4294934219UL,4294934207UL,4294934123UL,4294934099UL,4294934093UL,4294934069UL,4294934051UL,4294934047UL,4294933963UL,4294933961UL,4294933913UL,4294933859UL,4294933849UL,4294933823UL,4294933777UL,4294933739UL,4294933711UL,4294933691UL,4294933673UL,4294933637UL,4294933631UL,4294933561UL,4294933547UL,4294933529UL,4294933519UL,4294933501UL,4294933481UL,4294933469UL,4294933463UL,4294933457UL,4294933421UL,4294933411UL,4294933333UL,4294933283UL,4294933271UL,4294933231UL,4294933217UL,4294933211UL,4294933187UL,4294933171UL,4294933157UL,4294933133UL,4294933087UL,4294933081UL,4294933067UL,4294933021UL,4294933003UL,4294933001UL,4294932883UL,4294932877UL,4294932847UL,4294932841UL,4294932757UL,4294932739UL,4294932701UL,4294932689UL,4294932679UL,4294932659UL,4294932637UL,4294932563UL,4294932533UL,4294932517UL,4294932503UL,4294932487UL,4294932461UL,4294932413UL,4294932403UL,4294932353UL,4294932337UL,4294932331UL,4294932319UL,4294932281UL,4294932269UL,4294932263UL,4294932253UL,4294932247UL,4294932233UL,4294932217UL,4294932143UL,4294932133UL,4294932127UL,4294932113UL,4294932079UL,4294932077UL,4294932067UL,4294932049UL,4294932023UL,4294932017UL,4294932013UL,
4294932001UL,4294931989UL,4294931959UL,4294931951UL,4294931947UL,4294931939UL,4294931923UL,4294931831UL,4294931827UL,4294931819UL,4294931803UL,4294931789UL,4294931783UL,4294931761UL,4294931747UL,4294931717UL,4294931681UL,4294931677UL,4294931653UL,4294931603UL,4294931591UL,4294931587UL,4294931569UL,4294931539UL,4294931533UL,4294931521UL,4294931497UL,4294931471UL,4294931419UL,4294931413UL,4294931387UL,4294931369UL,4294931359UL,4294931341UL,4294931327UL,4294931321UL,4294931297UL,4294931287UL,4294931269UL,4294931257UL,4294931227UL,4294931167UL,4294931099UL,4294931071UL,4294931063UL,4294931041UL,4294931021UL,4294931009UL,4294930993UL,4294930979UL,4294930973UL,4294930931UL,4294930919UL,4294930907UL,4294930891UL,4294930853UL,4294930841UL,4294930819UL,4294930799UL,4294930777UL,4294930751UL,4294930727UL,4294930721UL,4294930667UL,4294930657UL,4294930637UL,4294930621UL,4294930571UL,4294930529UL,4294930501UL,4294930483UL,4294930447UL,4294930427UL,4294930417UL,4294930403UL,4294930397UL,4294930391UL,4294930361UL,4294930333UL,4294930319UL,4294930301UL,4294930291UL,4294930267UL,4294930249UL,4294930243UL,4294930223UL,4294930181UL,4294930147UL,4294930121UL,4294930097UL,4294930091UL,4294930063UL,4294930051UL,4294930019UL,4294930007UL,4294929979UL,4294929971UL,4294929967UL,4294929953UL,4294929923UL,
4294929901UL,4294929893UL,4294929857UL,4294929829UL,4294929823UL,4294929809UL,4294929787UL,4294929781UL,4294929767UL,4294929763UL,4294929739UL,4294929733UL,4294929719UL,4294929707UL,4294929649UL,4294929631UL,4294929629UL,4294929601UL,4294929557UL,4294929511UL,4294929497UL,4294929491UL,4294929481UL,4294929479UL,4294929473UL,4294929433UL,4294929409UL,4294929349UL,4294929281UL,4294929277UL,4294929269UL,4294929263UL,4294929257UL,4294929251UL,4294929229UL,4294929143UL,4294929109UL,4294929103UL,4294929097UL,4294929091UL,4294929077UL,4294929059UL,4294929049UL,4294928993UL,4294928983UL,4294928959UL,4294928923UL,4294928903UL,4294928899UL,4294928887UL,4294928863UL,4294928861UL,4294928839UL,4294928819UL,4294928791UL,4294928767UL,4294928753UL,4294928749UL,4294928731UL,4294928653UL,4294928641UL,4294928639UL,4294928591UL,4294928579UL,4294928563UL,4294928551UL,4294928531UL,4294928503UL,4294928497UL,4294928471UL,4294928441UL,4294928431UL,4294928413UL,4294928401UL,4294928389UL,4294928381UL,4294928371UL,4294928353UL,4294928347UL,4294928317UL,4294928311UL,4294928273UL,4294928249UL,4294928233UL,4294928221UL,4294928203UL,4294928177UL,4294928147UL,4294928119UL,4294928089UL,4294928083UL,4294928051UL,4294928039UL,4294928003UL,4294927997UL,4294927993UL,4294927963UL,4294927919UL,4294927853UL,4294927801UL,
4294927729UL,4294927723UL,4294927691UL,4294927687UL,4294927673UL,4294927661UL,4294927627UL,4294927573UL,4294927547UL,4294927459UL,4294927423UL,4294927411UL,4294927397UL,4294927387UL,4294927339UL,4294927337UL,4294927321UL,4294927319UL,4294927309UL,4294927291UL,4294927283UL,4294927279UL,4294927267UL,4294927211UL,4294927183UL,4294927159UL,4294927157UL,4294927151UL,4294927139UL,4294927037UL,4294927031UL,4294927019UL,4294927009UL,4294927003UL,4294927001UL,4294926983UL,4294926947UL,4294926931UL,4294926893UL,4294926863UL,4294926829UL,4294926803UL,4294926799UL,4294926791UL,4294926773UL,4294926761UL,4294926707UL,4294926683UL,4294926679UL,4294926677UL,4294926659UL,4294926617UL,4294926547UL,4294926539UL,4294926479UL,4294926463UL,4294926451UL,4294926443UL,4294926431UL,4294926409UL,4294926407UL,4294926379UL,4294926353UL,4294926347UL,4294926319UL,4294926313UL,4294926289UL,4294926281UL,4294926191UL,4294926173UL,4294926151UL,4294926101UL,4294926067UL,4294926061UL,4294926059UL,4294926037UL,4294926029UL,4294926023UL,4294926017UL,4294926001UL,4294925993UL,4294925983UL,4294925977UL,4294925959UL,4294925863UL,4294925837UL,4294925807UL,4294925797UL,4294925749UL,4294925743UL,4294925741UL,4294925711UL,4294925707UL,4294925683UL,4294925669UL,4294925647UL,4294925639UL,4294925633UL,4294925629UL,4294925513UL,
4294925501UL,4294925483UL,4294925461UL,4294925431UL,4294925419UL,4294925417UL,4294925399UL,4294925381UL,4294925353UL,4294925351UL,4294925303UL,4294925293UL,4294925279UL,4294925249UL,4294925197UL,4294925123UL,4294925099UL,4294925071UL,4294925057UL,4294925009UL,4294924993UL,4294924967UL,4294924877UL,4294924873UL,4294924867UL,4294924859UL,4294924841UL,4294924793UL,4294924789UL,4294924769UL,4294924759UL,4294924717UL,4294924657UL,4294924643UL,4294924637UL,4294924607UL,4294924603UL,4294924577UL,4294924567UL,4294924561UL,4294924547UL,4294924463UL,4294924451UL,4294924441UL,4294924429UL,4294924399UL,4294924397UL,4294924289UL,4294924279UL,4294924247UL,4294924229UL,4294924199UL,4294924169UL,4294924163UL,4294924129UL,4294924087UL,4294924069UL,4294924037UL,4294924019UL,4294924003UL,4294923961UL,4294923943UL,4294923917UL,4294923907UL,4294923827UL,4294923817UL,4294923769UL,4294923739UL,4294923701UL,4294923667UL,4294923649UL,4294923637UL,4294923631UL,4294923623UL,4294923617UL,4294923599UL,4294923587UL,4294923569UL,4294923547UL,4294923539UL,4294923491UL,4294923487UL,4294923473UL,4294923421UL,4294923383UL,4294923371UL,4294923337UL,4294923313UL,4294923263UL,4294923221UL,4294923187UL,4294923173UL,4294923169UL,4294923151UL,4294923137UL,4294923131UL,4294923079UL,4294923071UL,4294923041UL,4294922977UL,
4294922941UL,4294922923UL,4294922921UL,4294922911UL,4294922903UL,4294922851UL,4294922833UL,4294922813UL,4294922803UL,4294922783UL,4294922777UL,4294922767UL,4294922743UL,4294922717UL,4294922713UL,4294922711UL,4294922693UL,4294922669UL,4294922657UL,4294922647UL,4294922609UL,4294922581UL,4294922579UL,4294922543UL,4294922539UL,4294922509UL,4294922501UL,4294922479UL,4294922353UL,4294922351UL,4294922341UL,4294922329UL,4294922321UL,4294922309UL,4294922231UL,4294922201UL,4294922197UL,4294922183UL,4294922179UL,4294922167UL,4294922141UL,4294922117UL,4294922111UL,4294922101UL,4294921963UL,4294921957UL,4294921949UL,4294921909UL,4294921867UL,4294921843UL,4294921777UL,4294921751UL,4294921723UL,4294921717UL,4294921699UL,4294921681UL,4294921651UL,4294921619UL,4294921607UL,4294921601UL,4294921597UL,4294921577UL,4294921559UL,4294921517UL,4294921513UL,4294921511UL,4294921487UL,4294921469UL,4294921457UL,4294921453UL,4294921427UL,4294921417UL,4294921391UL,4294921369UL,4294921357UL,4294921297UL,4294921249UL,4294921229UL,4294921219UL,4294921217UL,4294921207UL,4294921193UL,4294921171UL,4294921151UL,4294921121UL,4294921069UL,4294921051UL,4294921027UL,4294921013UL,4294921003UL,4294920997UL,4294920991UL,4294920983UL,4294920901UL,4294920859UL,4294920857UL,4294920821UL,4294920811UL,4294920803UL,4294920779UL,
4294920719UL,4294920691UL,4294920689UL,4294920673UL,4294920661UL,4294920649UL,4294920593UL,4294920587UL,4294920523UL,4294920467UL,4294920463UL,4294920359UL,4294920353UL,4294920323UL,4294920277UL,4294920257UL,4294920251UL,4294920209UL,4294920199UL,4294920181UL,4294920173UL,4294920169UL,4294920167UL,4294920139UL,4294920127UL,4294920121UL,4294920107UL,4294920073UL,4294920067UL,4294920011UL,4294919987UL,4294919983UL,4294919917UL,4294919911UL,4294919879UL,4294919857UL,4294919843UL,4294919813UL,4294919803UL,4294919801UL,4294919777UL,4294919711UL,4294919687UL,4294919683UL,4294919669UL,4294919653UL,4294919621UL,4294919579UL,4294919569UL,4294919561UL,4294919539UL,4294919533UL,4294919509UL,4294919417UL,4294919407UL,4294919351UL,4294919347UL,4294919341UL,4294919333UL,4294919327UL,4294919323UL,4294919311UL,4294919309UL,4294919243UL,4294919231UL,4294919221UL,4294919203UL,4294919177UL,4294919141UL,4294919059UL,4294919039UL,4294919021UL,4294919009UL,4294918997UL,4294918993UL,4294918987UL,4294918951UL,4294918949UL,4294918841UL,4294918781UL,4294918739UL,4294918687UL,4294918673UL,4294918651UL,4294918643UL,4294918619UL,4294918603UL,4294918601UL,4294918559UL,4294918543UL,4294918513UL,4294918483UL,4294918429UL,4294918349UL,4294918333UL,4294918321UL,4294918283UL,4294918279UL,4294918207UL,4294918193UL,
4294918163UL,4294918151UL,4294918109UL,4294918057UL,4294918037UL,4294918021UL,4294918003UL,4294917967UL,4294917943UL,4294917937UL,4294917919UL,4294917889UL,4294917883UL,4294917881UL,4294917853UL,4294917827UL,4294917797UL,4294917773UL,4294917769UL,4294917733UL,4294917727UL,4294917721UL,4294917677UL,4294917631UL,4294917629UL,4294917607UL,4294917577UL,4294917569UL,4294917527UL,4294917511UL,4294917469UL,4294917439UL,4294917427UL,4294917379UL,4294917359UL,4294917329UL,4294917283UL,4294917241UL,4294917223UL,4294917217UL,4294917173UL,4294917131UL,4294917119UL,4294917101UL,4294917083UL,4294917071UL,4294917061UL,4294917049UL,4294917037UL,4294917007UL,4294916999UL,4294916987UL,4294916939UL,4294916933UL,4294916909UL,4294916897UL,4294916837UL,4294916819UL,4294916809UL,4294916779UL,4294916777UL,4294916761UL,4294916749UL,4294916723UL,4294916663UL,4294916641UL,4294916629UL,4294916621UL,4294916603UL,4294916581UL,4294916491UL,4294916489UL,4294916441UL,4294916399UL,4294916393UL,4294916369UL,4294916281UL,4294916267UL,4294916231UL,4294916221UL,4294916207UL,4294916203UL,4294916179UL,4294916149UL,4294916113UL,4294916039UL,4294916029UL,4294915997UL,4294915967UL,4294915951UL,4294915943UL,4294915913UL,4294915903UL,4294915901UL,4294915873UL,4294915871UL,4294915861UL,4294915829UL,4294915783UL,4294915777UL,
4294915769UL,4294915753UL,4294915727UL,4294915699UL,4294915663UL,4294915661UL,4294915643UL,4294915627UL,4294915619UL,4294915589UL,4294915577UL,4294915481UL,4294915433UL,4294915423UL,4294915421UL,4294915409UL,4294915369UL,4294915357UL,4294915333UL,4294915307UL,4294915291UL,4294915277UL,4294915237UL,4294915217UL,4294915171UL,4294915169UL,4294915151UL,4294915147UL,4294915123UL,4294915111UL,4294915087UL,4294915061UL,4294915039UL,4294915013UL,4294914979UL,4294914977UL,4294914947UL,4294914941UL,4294914931UL,4294914893UL,4294914847UL,4294914739UL,4294914727UL,4294914709UL,4294914707UL,4294914671UL,4294914647UL,4294914583UL,4294914571UL,4294914557UL,4294914551UL,4294914523UL,4294914511UL,4294914487UL,4294914479UL,4294914461UL,4294914427UL,4294914419UL,4294914389UL,4294914383UL,4294914359UL,4294914341UL,4294914329UL,4294914319UL,4294914311UL,4294914301UL,4294914277UL,4294914259UL,4294914257UL,4294914227UL,4294914209UL,4294914167UL,4294914163UL,4294914149UL,4294914133UL,4294914121UL,4294914103UL,4294914077UL,4294914049UL,4294914023UL,4294913977UL,4294913971UL,4294913963UL,4294913939UL,4294913927UL,4294913923UL,4294913899UL,4294913893UL,4294913869UL,4294913863UL,4294913827UL,4294913801UL,4294913741UL,4294913737UL,4294913723UL,4294913699UL,4294913647UL,4294913641UL,4294913629UL,4294913621UL,
4294913603UL,4294913587UL,4294913537UL,4294913521UL,4294913503UL,4294913479UL,4294913471UL,4294913443UL,4294913431UL,4294913407UL,4294913393UL,4294913281UL,4294913279UL,4294913263UL,4294913239UL,4294913213UL,4294913209UL,4294913177UL,4294913149UL,4294913123UL,4294913111UL,4294913107UL,4294913101UL,4294913093UL,4294913081UL,4294913059UL,4294913023UL,4294913017UL,4294912967UL,4294912913UL,4294912891UL,4294912841UL,4294912837UL,4294912813UL,4294912801UL,4294912777UL,4294912723UL,4294912693UL,4294912669UL,4294912667UL,4294912663UL,4294912651UL,4294912631UL,4294912579UL,4294912571UL,4294912549UL,4294912511UL,4294912507UL,4294912481UL,4294912471UL,4294912463UL,4294912451UL,4294912417UL,4294912411UL,4294912403UL,4294912397UL,4294912379UL,4294912367UL,4294912331UL,4294912327UL,4294912313UL,4294912301UL,4294912277UL,4294912213UL,4294912207UL,4294912121UL,4294912091UL,4294912043UL,4294912031UL,4294912009UL,4294911997UL,4294911989UL,4294911931UL,4294911917UL,4294911913UL,4294911883UL,4294911821UL,4294911811UL,4294911809UL,4294911799UL,4294911757UL,4294911749UL,4294911743UL,4294911707UL,4294911697UL,4294911689UL,4294911683UL,4294911661UL,4294911619UL,4294911587UL,4294911529UL,4294911497UL,4294911479UL,4294911473UL,4294911403UL,4294911391UL,4294911367UL,4294911347UL,4294911329UL,4294911323UL,
4294911301UL,4294911293UL,4294911289UL,4294911227UL,4294911217UL,4294911211UL,4294911209UL,4294911167UL,4294911157UL,4294911113UL,4294911109UL,4294911091UL,4294911083UL,4294911017UL,4294911011UL,4294910989UL,4294910941UL,4294910909UL,4294910899UL,4294910881UL,4294910861UL,4294910857UL,4294910839UL,4294910791UL,4294910777UL,4294910749UL,4294910747UL,4294910743UL,4294910699UL,4294910677UL,4294910663UL,4294910623UL,4294910591UL,4294910569UL,4294910551UL,4294910533UL,4294910519UL,4294910513UL,4294910507UL,4294910483UL,4294910479UL,4294910467UL,4294910453UL,4294910393UL,4294910363UL,4294910357UL,4294910339UL,4294910329UL,4294910299UL,4294910293UL,4294910273UL,4294910239UL,4294910197UL,4294910189UL,4294910177UL,4294910153UL,4294910111UL,4294910101UL,4294910077UL,4294910041UL,4294910033UL,4294910027UL,4294910017UL,4294909999UL,4294909981UL,4294909943UL,4294909877UL,4294909873UL,4294909847UL,4294909819UL,4294909811UL,4294909799UL,4294909771UL,4294909747UL,4294909691UL,4294909681UL,4294909673UL,4294909637UL,4294909627UL,4294909621UL,4294909603UL,4294909589UL,4294909571UL,4294909561UL,4294909559UL,4294909499UL,4294909469UL,4294909433UL,4294909417UL,4294909387UL,4294909373UL,4294909369UL,4294909363UL,4294909343UL,4294909313UL,4294909279UL,4294909249UL,4294909159UL,4294909147UL,4294909133UL,
4294909063UL,4294909049UL,4294909027UL,4294908971UL,4294908967UL,4294908931UL,4294908913UL,4294908889UL,4294908881UL,4294908851UL,4294908847UL,4294908823UL,4294908811UL,4294908809UL,4294908773UL,4294908769UL,4294908743UL,4294908721UL,4294908719UL,4294908697UL,4294908691UL,4294908661UL,4294908601UL,4294908593UL,4294908581UL,4294908559UL,4294908539UL,4294908503UL,4294908493UL,4294908487UL,4294908467UL,4294908463UL,4294908433UL,4294908403UL,4294908377UL,4294908367UL,4294908349UL,4294908329UL,4294908281UL,4294908263UL,4294908227UL,4294908221UL,4294908193UL,4294908187UL,4294908173UL,4294908133UL,4294908131UL,4294908119UL,4294908103UL,4294908077UL,4294908071UL,4294908047UL,4294908019UL,4294908011UL,4294907959UL,4294907951UL,4294907909UL,4294907887UL,4294907879UL,4294907843UL,4294907833UL,4294907831UL,4294907821UL,4294907819UL,4294907807UL,4294907779UL,4294907753UL,4294907681UL,4294907677UL,4294907641UL,4294907609UL,4294907549UL,4294907501UL,4294907447UL,4294907413UL,4294907389UL,4294907371UL,4294907327UL,4294907303UL,4294907299UL,4294907291UL,4294907263UL,4294907257UL,4294907237UL,4294907233UL,4294907203UL,4294907171UL,4294907161UL,4294907159UL,4294907147UL,4294907131UL,4294907077UL,4294907017UL,4294907011UL,4294906943UL,4294906901UL,4294906897UL,4294906853UL,4294906841UL,4294906807UL,
4294906799UL,4294906751UL,4294906739UL,4294906709UL,4294906697UL,4294906663UL,4294906621UL,4294906619UL,4294906591UL,4294906589UL,4294906573UL,4294906559UL,4294906543UL,4294906531UL,4294906529UL,4294906493UL,4294906459UL,4294906457UL,4294906391UL,4294906379UL,4294906327UL,4294906307UL,4294906303UL,4294906289UL,4294906247UL,4294906237UL,4294906229UL,4294906211UL,4294906199UL,4294906183UL,4294906153UL,4294906141UL,4294906111UL,4294906093UL,4294906069UL,4294906043UL,4294906001UL,4294905997UL,4294905971UL,4294905913UL,4294905899UL,4294905893UL,4294905877UL,4294905859UL,4294905809UL,4294905793UL,4294905743UL,4294905739UL,4294905737UL,4294905709UL,4294905697UL,4294905689UL,4294905631UL,4294905607UL,4294905581UL,4294905577UL,4294905557UL,4294905553UL,4294905541UL,4294905493UL,4294905479UL,4294905451UL,4294905409UL,4294905383UL,4294905371UL,4294905343UL,4294905341UL,4294905337UL,4294905311UL,4294905281UL,4294905271UL,4294905269UL,4294905259UL,4294905247UL,4294905193UL,4294905187UL,4294905169UL,4294905163UL,4294905127UL,4294905119UL,4294905071UL,4294905067UL,4294905061UL,4294905053UL,4294905049UL,4294905037UL,4294904921UL,4294904909UL,4294904893UL,4294904891UL,4294904869UL,4294904797UL,4294904753UL,4294904743UL,4294904687UL,4294904671UL,4294904639UL,4294904617UL,4294904597UL,4294904591UL,
4294904573UL,4294904539UL,4294904527UL,4294904521UL,4294904489UL,4294904483UL,4294904459UL,4294904431UL,4294904399UL,4294904387UL,4294904363UL,4294904359UL,4294904357UL,4294904347UL,4294904311UL,4294904297UL,4294904261UL,4294904249UL,4294904209UL,4294904189UL,4294904101UL,4294904099UL,4294904087UL,4294904059UL,4294904041UL,4294903993UL,4294903979UL,4294903961UL,4294903927UL,4294903913UL,4294903909UL,4294903891UL,4294903889UL,4294903867UL,4294903859UL,4294903771UL,4294903763UL,4294903751UL,4294903733UL,4294903673UL,4294903637UL,4294903619UL,4294903607UL,4294903603UL,4294903549UL,4294903537UL,4294903471UL,4294903453UL,4294903447UL,4294903441UL,4294903429UL,4294903397UL,4294903391UL,4294903369UL,4294903351UL,4294903343UL,4294903337UL,4294903297UL,4294903181UL,4294903169UL,4294903157UL,4294903141UL,4294903139UL,4294903133UL,4294903087UL,4294903079UL,4294903073UL,4294903049UL,4294903043UL,4294903033UL,4294903027UL,4294903021UL,4294903007UL,4294903003UL,4294902991UL,4294902979UL,4294902959UL,4294902947UL,4294902851UL,4294902841UL,4294902803UL,4294902779UL,4294902767UL,4294902751UL,4294902749UL,4294902683UL,4294902653UL,4294902617UL,4294902569UL,4294902517UL,4294902511UL,4294902509UL,4294902473UL,4294902467UL,4294902439UL,4294902433UL,4294902431UL,4294902427UL,4294902421UL,4294902413UL,
4294902379UL,4294902377UL,4294902373UL,4294902371UL,4294902341UL,4294902323UL,4294902259UL,4294902181UL,4294902179UL,4294902167UL,4294902163UL,4294902149UL,4294902119UL,4294902107UL,4294902043UL,4294902019UL,4294901999UL,4294901993UL,4294901977UL,4294901953UL,4294901951UL,4294901927UL,4294901903UL,4294901899UL,4294901893UL,4294901887UL,4294901857UL,4294901839UL,4294901801UL,4294901773UL,4294901771UL,4294901753UL,4294901749UL,4294901731UL,4294901719UL,4294901717UL,4294901701UL,4294901687UL,4294901671UL,4294901599UL,4294901581UL,4294901579UL,4294901561UL,4294901557UL,4294901551UL,4294901497UL,4294901489UL,4294901467UL,4294901441UL,4294901431UL,4294901419UL,4294901393UL,4294901383UL,4294901371UL,4294901339UL,4294901329UL,4294901327UL,4294901323UL,4294901321UL,4294901279UL,4294901243UL,4294901209UL,4294901173UL,4294901129UL,4294901111UL,4294901101UL,4294901089UL,4294901087UL,4294901069UL,4294900997UL,4294900979UL,4294900963UL,4294900903UL,4294900879UL,4294900867UL,4294900861UL,4294900853UL,4294900849UL,4294900829UL,4294900751UL,4294900717UL,4294900663UL,4294900661UL,4294900639UL,4294900637UL,4294900601UL,4294900591UL,4294900583UL,4294900579UL,4294900573UL,4294900559UL,4294900517UL,4294900483UL,4294900471UL,4294900453UL,4294900447UL,4294900439UL,4294900427UL,4294900387UL,4294900381UL,
4294900367UL,4294900327UL,4294900303UL,4294900297UL,4294900237UL,4294900231UL,4294900223UL,4294900219UL,4294900189UL,4294900151UL,4294900133UL,4294900109UL,4294900073UL,4294900061UL,4294900037UL,4294900033UL,4294899977UL,4294899919UL,4294899893UL,4294899887UL,4294899883UL,4294899881UL,4294899803UL,4294899793UL,4294899787UL,4294899767UL,4294899757UL,4294899751UL,4294899689UL,4294899677UL,4294899629UL,4294899599UL,4294899577UL,4294899559UL,4294899541UL,4294899523UL,4294899481UL,4294899463UL,4294899443UL,4294899439UL,4294899419UL,4294899377UL,4294899359UL,4294899347UL,4294899311UL,4294899241UL,4294899239UL,4294899233UL,4294899221UL,4294899197UL,4294899143UL,4294899139UL,4294899131UL,4294899121UL,4294899113UL,4294899107UL,4294899097UL,4294899083UL,4294899079UL,4294899073UL,4294899067UL,4294898983UL,4294898981UL,4294898969UL,4294898941UL,4294898939UL,4294898917UL,4294898807UL,4294898761UL,4294898759UL,4294898743UL,4294898731UL,4294898677UL,4294898669UL,4294898653UL,4294898639UL,4294898633UL,4294898623UL,4294898611UL,4294898563UL,4294898561UL,4294898483UL,4294898473UL,4294898471UL,4294898401UL,4294898383UL,4294898371UL,4294898369UL,4294898357UL,4294898341UL,4294898323UL,4294898303UL,4294898299UL,4294898281UL,4294898249UL,4294898227UL,4294898219UL,4294898213UL,4294898189UL,4294898183UL,
4294898177UL,4294898171UL,4294898161UL,4294898147UL,4294898137UL,4294898081UL,4294898063UL,4294898059UL,4294898029UL,4294898021UL,4294897993UL,4294897949UL,4294897927UL,4294897909UL,4294897889UL,4294897843UL,4294897829UL,4294897813UL,4294897787UL,4294897781UL,4294897753UL,4294897727UL,4294897627UL,4294897613UL,4294897609UL,4294897603UL,4294897531UL,4294897517UL,4294897501UL,4294897447UL,4294897441UL,4294897381UL,4294897367UL,4294897349UL,4294897337UL,4294897307UL,4294897283UL,4294897279UL,4294897261UL,4294897253UL,4294897223UL,4294897207UL,4294897183UL,4294897171UL,4294897169UL,4294897163UL,4294897127UL,4294897121UL,4294897109UL,4294897093UL,4294897081UL,4294897073UL,4294897039UL,4294897031UL,4294897027UL,4294896959UL,4294896919UL,4294896901UL,4294896883UL,4294896833UL,4294896791UL,4294896773UL,4294896769UL,4294896761UL,4294896757UL,4294896737UL,4294896731UL,4294896721UL,4294896709UL,4294896679UL,4294896659UL,4294896653UL,4294896649UL,4294896623UL,4294896611UL,4294896587UL,4294896569UL,4294896547UL,4294896533UL,4294896521UL,4294896517UL,4294896413UL,4294896409UL,4294896379UL,4294896367UL,4294896341UL,4294896293UL,4294896289UL,4294896253UL,4294896251UL,4294896241UL,4294896227UL,4294896197UL,4294896187UL,4294896161UL,4294896157UL,4294896149UL,4294896139UL,4294896103UL,4294896077UL,
4294896071UL,4294896043UL,4294896019UL,4294895993UL,4294895987UL,4294895959UL,4294895951UL,4294895939UL,4294895921UL,4294895903UL,4294895867UL,4294895833UL,4294895819UL,4294895807UL,4294895743UL,4294895723UL,4294895711UL,4294895701UL,4294895699UL,4294895677UL,4294895659UL,4294895629UL,4294895617UL,4294895491UL,4294895477UL,4294895459UL,4294895443UL,4294895431UL,4294895377UL,4294895347UL,4294895329UL,4294895327UL,4294895323UL,4294895251UL,4294895233UL,4294895221UL,4294895207UL,4294895201UL,4294895173UL,4294895153UL,4294895131UL,4294895117UL,4294895081UL,4294895069UL,4294895053UL,4294895047UL,4294895021UL,4294894973UL,4294894883UL,4294894823UL,4294894819UL,4294894817UL,4294894781UL,4294894777UL,4294894717UL,4294894679UL,4294894633UL,4294894631UL,4294894589UL,4294894579UL,4294894561UL,4294894553UL,4294894531UL,4294894529UL,4294894469UL,4294894423UL,4294894393UL,4294894391UL,4294894369UL,4294894363UL,4294894301UL,4294894267UL,4294894249UL,4294894243UL,4294894237UL,4294894231UL,4294894207UL,4294894193UL,4294894189UL,4294894181UL,4294894147UL,4294894069UL,4294893989UL,4294893961UL,4294893839UL,4294893833UL,4294893797UL,4294893781UL,4294893773UL,4294893767UL,4294893763UL,4294893751UL,4294893739UL,4294893721UL,4294893689UL,4294893679UL,4294893653UL,4294893643UL,4294893619UL,4294893593UL,
4294893571UL,4294893529UL,4294893527UL,4294893521UL,4294893503UL,4294893497UL,4294893409UL,4294893391UL,4294893389UL,4294893371UL,4294893353UL,4294893331UL,4294893299UL,4294893283UL,4294893271UL,4294893241UL,4294893179UL,4294893173UL,4294893167UL,4294893157UL,4294893143UL,4294893139UL,4294893137UL,4294893089UL,4294893079UL,4294893061UL,4294893059UL,4294892969UL,4294892929UL,4294892909UL,4294892881UL,4294892873UL,4294892843UL,4294892839UL,4294892831UL,4294892827UL,4294892783UL,4294892743UL,4294892717UL,4294892713UL,4294892711UL,4294892689UL,4294892687UL,4294892671UL,4294892647UL,4294892629UL,4294892599UL,4294892579UL,4294892543UL,4294892513UL,4294892507UL,4294892429UL,4294892363UL,4294892333UL,4294892321UL,4294892317UL,4294892309UL,4294892299UL,4294892267UL,4294892263UL,4294892201UL,4294892177UL,4294892149UL,4294892131UL,4294892123UL,4294892113UL,4294892099UL,4294892093UL,4294892081UL,4294892039UL,4294892009UL,4294891973UL,4294891963UL,4294891907UL,4294891897UL,4294891889UL,4294891871UL,4294891831UL,4294891823UL,4294891763UL,4294891759UL,4294891753UL,4294891751UL,4294891669UL,4294891663UL,4294891633UL,4294891597UL,4294891583UL,4294891571UL,4294891567UL,4294891547UL,4294891507UL,4294891451UL,4294891421UL,4294891397UL,4294891369UL,4294891351UL,4294891333UL,4294891331UL,4294891313UL,
4294891303UL,4294891283UL,4294891241UL,4294891229UL,4294891193UL,4294891189UL,4294891171UL,4294891129UL,4294891121UL,4294891087UL,4294891057UL,4294891031UL,4294890997UL,4294890991UL,4294890949UL,4294890913UL,4294890827UL,4294890823UL,4294890811UL,4294890767UL,4294890757UL,4294890713UL,4294890647UL,4294890641UL,4294890619UL,4294890617UL,4294890599UL,4294890583UL,4294890571UL,4294890559UL,4294890529UL,4294890521UL,4294890497UL,4294890493UL,4294890463UL,4294890451UL,4294890449UL,4294890419UL,4294890373UL,4294890331UL,4294890317UL,4294890311UL,4294890307UL,4294890289UL,4294890287UL,4294890277UL,4294890247UL,4294890233UL,4294890209UL,4294890163UL,4294890143UL,4294890137UL,4294890091UL,4294890059UL,4294890043UL,4294890037UL,4294890023UL,4294890001UL,4294889969UL,4294889887UL,4294889861UL,4294889803UL,4294889779UL,4294889773UL,4294889759UL,4294889749UL,4294889743UL,4294889723UL,4294889689UL,4294889653UL,4294889617UL,4294889611UL,4294889587UL,4294889551UL,4294889479UL,4294889461UL,4294889449UL,4294889377UL,4294889369UL,4294889353UL,4294889351UL,4294889341UL,4294889311UL,4294889303UL,4294889297UL,4294889279UL,4294889267UL,4294889251UL,4294889243UL,4294889237UL,4294889213UL,4294889201UL,4294889191UL,4294889173UL,4294889171UL,4294889161UL,4294889147UL,4294889111UL,4294889099UL,4294889087UL,
4294889083UL,4294889059UL,4294889057UL,4294889047UL,4294889021UL,4294888933UL,4294888907UL,4294888879UL,4294888783UL,4294888781UL,4294888771UL,4294888757UL,4294888711UL,4294888681UL,4294888673UL,4294888651UL,4294888567UL,4294888501UL,4294888489UL,4294888453UL,4294888447UL,4294888441UL,4294888439UL,4294888399UL,4294888393UL,4294888387UL,4294888373UL,4294888363UL,4294888357UL,4294888349UL,4294888291UL,4294888271UL,4294888253UL,4294888229UL,4294888207UL,4294888189UL,4294888127UL,4294888097UL,4294888021UL,4294887997UL,4294887953UL,4294887929UL,4294887853UL,4294887833UL,4294887829UL,4294887809UL,4294887799UL,4294887763UL,4294887749UL,4294887691UL,4294887679UL,4294887631UL,4294887613UL,4294887607UL,4294887581UL,4294887557UL,4294887491UL,4294887481UL,4294887449UL,4294887431UL,4294887419UL,4294887407UL,4294887367UL,4294887353UL,4294887349UL,4294887347UL,4294887287UL,4294887283UL,4294887271UL,4294887251UL,4294887197UL,4294887187UL,4294887173UL,4294887161UL,4294887137UL,4294887109UL,4294887049UL,4294887043UL,4294887019UL,4294886969UL,4294886927UL,4294886879UL,4294886857UL,4294886839UL,4294886801UL,4294886797UL,4294886789UL,4294886759UL,4294886753UL,4294886737UL,4294886663UL,4294886639UL,4294886611UL,4294886593UL,4294886581UL,4294886473UL,4294886471UL,4294886459UL,4294886423UL,4294886411UL,
4294886383UL,4294886339UL,4294886317UL,4294886287UL,4294886269UL,4294886263UL,4294886249UL,4294886213UL,4294886203UL,4294886201UL,4294886173UL,4294886159UL,4294886147UL,4294886143UL,4294886131UL,4294886107UL,4294886087UL,4294886077UL,4294886017UL,4294885949UL,4294885939UL,4294885909UL,4294885901UL,4294885871UL,4294885867UL,4294885853UL,4294885843UL,4294885811UL,4294885769UL,4294885759UL,4294885757UL,4294885691UL,4294885681UL,4294885649UL,4294885643UL,4294885633UL,4294885613UL,4294885603UL,4294885591UL,4294885531UL,4294885513UL,4294885493UL,4294885487UL,4294885433UL,4294885403UL,4294885373UL,4294885327UL,4294885241UL,4294885213UL,4294885187UL,4294885183UL,4294885171UL,4294885169UL,4294885109UL,4294885099UL,4294885093UL,4294885079UL,4294885073UL,4294885061UL,4294885057UL,4294885037UL,4294885031UL,4294885027UL,4294884977UL,4294884953UL,4294884941UL,4294884929UL,4294884851UL,4294884793UL,4294884761UL,4294884757UL,4294884751UL,4294884707UL,4294884683UL,4294884673UL,4294884667UL,4294884623UL,4294884619UL,4294884589UL,4294884569UL,4294884511UL,4294884497UL,4294884493UL,4294884467UL,4294884443UL,4294884413UL,4294884389UL,4294884379UL,4294884371UL,4294884361UL,4294884353UL,4294884337UL,4294884329UL,4294884289UL,4294884287UL,4294884281UL,4294884259UL,4294884109UL,4294884101UL,4294884073UL,
4294884067UL,4294884023UL,4294884019UL,4294883977UL,4294883959UL,4294883953UL,4294883941UL,4294883939UL,4294883917UL,4294883881UL,4294883867UL,4294883849UL,4294883843UL,4294883839UL,4294883797UL,4294883717UL,4294883711UL,4294883687UL,4294883657UL,4294883653UL,4294883639UL,4294883627UL,4294883611UL,4294883603UL,4294883573UL,4294883569UL,4294883539UL,4294883503UL,4294883501UL,4294883497UL,4294883477UL,4294883459UL,4294883423UL,4294883419UL,4294883407UL,4294883401UL,4294883371UL,4294883363UL,4294883353UL,4294883323UL,4294883293UL,4294883287UL,4294883273UL,4294883237UL,4294883231UL,4294883227UL,4294883183UL,4294883161UL,4294883147UL,4294883137UL,4294883119UL,4294883107UL,4294883071UL,4294883069UL,4294883041UL,4294883039UL,4294883017UL,4294882997UL,4294882981UL,4294882973UL,4294882967UL,4294882909UL,4294882901UL,4294882877UL,4294882859UL,4294882849UL,4294882841UL,4294882829UL,4294882811UL,4294882807UL,4294882751UL,4294882747UL,4294882741UL,4294882681UL,4294882679UL,4294882661UL,4294882619UL,4294882597UL,4294882591UL,4294882583UL,4294882561UL,4294882547UL,4294882517UL,4294882457UL,4294882433UL,4294882421UL,4294882409UL,4294882387UL,4294882381UL,4294882369UL,4294882349UL,4294882343UL,4294882283UL,4294882271UL,4294882213UL,4294882181UL,4294882153UL,4294882139UL,4294882127UL,4294882121UL,
4294882117UL,4294882079UL,4294882051UL,4294882021UL,4294882019UL,4294882013UL,4294882003UL,4294881973UL,4294881959UL,4294881937UL,4294881917UL,4294881889UL,4294881869UL,4294881859UL,4294881821UL,4294881779UL,4294881757UL,4294881749UL,4294881737UL,4294881719UL,4294881713UL,4294881697UL,4294881677UL,4294881673UL,4294881653UL,4294881593UL,4294881587UL,4294881559UL,4294881557UL,4294881529UL,4294881511UL,4294881509UL,4294881491UL,4294881433UL,4294881427UL,4294881421UL,4294881419UL,4294881413UL,4294881401UL,4294881359UL,4294881313UL,4294881307UL,4294881293UL,4294881289UL,4294881263UL,4294881247UL,4294881203UL,4294881193UL,4294881137UL,4294881091UL,4294881067UL,4294881053UL,4294881029UL,4294881007UL,4294881001UL,4294880977UL,4294880971UL,4294880963UL,4294880939UL,4294880929UL,4294880927UL,4294880923UL,4294880879UL,4294880861UL,4294880839UL,4294880801UL,4294880791UL,4294880789UL,4294880767UL,4294880701UL,4294880683UL,4294880587UL,4294880581UL,4294880537UL,4294880437UL,4294880417UL,4294880407UL,4294880393UL,4294880371UL,4294880363UL,4294880347UL,4294880311UL,4294880269UL,4294880263UL,4294880237UL,4294880201UL,4294880189UL,4294880173UL,4294880167UL,4294880159UL,4294880143UL,4294880141UL,4294880113UL,4294880111UL,4294880063UL,4294879973UL,4294879879UL,4294879877UL,4294879859UL,4294879819UL,
4294879811UL,4294879739UL,4294879727UL,4294879679UL,4294879669UL,4294879607UL,4294879583UL,4294879559UL,4294879553UL,4294879549UL,4294879513UL,4294879499UL,4294879487UL,4294879481UL,4294879441UL,4294879429UL,4294879387UL,4294879363UL,4294879357UL,4294879307UL,4294879297UL,4294879261UL,4294879231UL,4294879219UL,4294879163UL,4294879139UL,4294879123UL,4294879063UL,4294879051UL,4294879049UL,4294879037UL,4294879019UL,4294878989UL,4294878983UL,4294878977UL,4294878949UL,4294878943UL,4294878893UL,4294878871UL,4294878799UL,4294878751UL,4294878727UL,4294878719UL,4294878701UL,4294878697UL,4294878683UL,4294878673UL,4294878649UL,4294878613UL,4294878611UL,4294878587UL,4294878583UL,4294878559UL,4294878551UL,4294878547UL,4294878493UL,4294878473UL,4294878439UL,4294878437UL,4294878403UL,4294878383UL,4294878359UL,4294878331UL,4294878323UL,4294878307UL,4294878293UL,4294878239UL,4294878223UL,4294878209UL,4294878173UL,4294878169UL,4294878157UL,4294878139UL,4294878127UL,4294878103UL,4294878101UL,4294878083UL,4294878041UL,4294877963UL,4294877953UL,4294877947UL,4294877921UL,4294877869UL,4294877861UL,4294877833UL,4294877809UL,4294877803UL,4294877779UL,4294877747UL,4294877729UL,4294877723UL,4294877707UL,4294877701UL,4294877689UL,4294877681UL,4294877677UL,4294877663UL,4294877651UL,4294877599UL,4294877519UL,
4294877459UL,4294877449UL,4294877369UL,4294877333UL,4294877311UL,4294877309UL,4294877303UL,4294877269UL,4294877261UL,4294877243UL,4294877233UL,4294877201UL,4294877189UL,4294877159UL,4294877099UL,4294877089UL,4294877071UL,4294877063UL,4294877047UL,4294877039UL,4294877029UL,4294877011UL,4294876987UL,4294876981UL,4294876951UL,4294876939UL,4294876933UL,4294876931UL,4294876921UL,4294876913UL,4294876903UL,4294876879UL,4294876877UL,4294876867UL,4294876847UL,4294876841UL,4294876823UL,4294876727UL,4294876711UL,4294876693UL,4294876667UL,4294876609UL,4294876589UL,4294876559UL,4294876529UL,4294876513UL,4294876511UL,4294876483UL,4294876463UL,4294876459UL,4294876373UL,4294876367UL,4294876363UL,4294876361UL,4294876357UL,4294876303UL,4294876301UL,4294876291UL,4294876283UL,4294876279UL,4294876241UL,4294876237UL,4294876219UL,4294876207UL,4294876199UL,4294876189UL,4294876177UL,4294876171UL,4294876153UL,4294876139UL,4294876129UL,4294876013UL,4294875989UL,4294875961UL,4294875953UL,4294875947UL,4294875929UL,4294875877UL,4294875847UL,4294875841UL,4294875833UL,4294875817UL,4294875799UL,4294875763UL,4294875731UL,4294875643UL,4294875623UL,4294875601UL,4294875589UL,4294875569UL,4294875551UL,4294875493UL,4294875467UL,4294875457UL,4294875401UL,4294875371UL,4294875367UL,4294875341UL,4294875329UL,4294875241UL,
4294875227UL,4294875163UL,4294875103UL,4294875097UL,4294875073UL,4294875043UL,4294875041UL,4294875029UL,4294875017UL,4294875001UL,4294874957UL,4294874953UL,4294874933UL,4294874929UL,4294874921UL,4294874897UL,4294874891UL,4294874861UL,4294874839UL,4294874833UL,4294874809UL,4294874797UL,4294874791UL,4294874783UL,4294874761UL,4294874743UL,4294874699UL,4294874687UL,4294874677UL,4294874659UL,4294874657UL,4294874653UL,4294874651UL,4294874603UL,4294874593UL,4294874587UL,4294874569UL,4294874483UL,4294874473UL,4294874459UL,4294874453UL,4294874417UL,4294874411UL,4294874369UL,4294874359UL,4294874347UL,4294874333UL,4294874291UL,4294874279UL,4294874273UL,4294874257UL,4294874179UL,4294874159UL,4294874149UL,4294874131UL,4294874069UL,4294874063UL,4294874041UL,4294874039UL,4294873997UL,4294873967UL,4294873949UL,4294873879UL,4294873799UL,4294873777UL,4294873763UL,4294873733UL,4294873729UL,4294873717UL,4294873663UL,4294873657UL,4294873621UL,4294873573UL,4294873571UL,4294873519UL,4294873511UL,4294873493UL,4294873441UL,4294873439UL,4294873409UL,4294873381UL,4294873367UL,4294873361UL,4294873351UL,4294873339UL,4294873337UL,4294873333UL,4294873327UL,4294873307UL,4294873277UL,4294873273UL,4294873249UL,4294873241UL,4294873229UL,4294873213UL,4294873189UL,4294873181UL,4294873169UL,4294873133UL,4294873103UL,
4294873057UL,4294873049UL,4294873043UL,4294873027UL,4294872997UL,4294872973UL,4294872949UL,4294872941UL,4294872929UL,4294872899UL,4294872889UL,4294872871UL,4294872863UL,4294872851UL,4294872833UL,4294872763UL,4294872709UL,4294872691UL,4294872677UL,4294872671UL,4294872629UL,4294872623UL,4294872619UL,4294872611UL,4294872607UL,4294872581UL,4294872559UL,4294872557UL,4294872553UL,4294872539UL,4294872523UL,4294872511UL,4294872487UL,4294872481UL,4294872427UL,4294872419UL,4294872397UL,4294872371UL,4294872359UL,4294872353UL,4294872341UL,4294872301UL,4294872269UL,4294872259UL,4294872229UL,4294872217UL,4294872161UL,4294872083UL,4294871963UL,4294871939UL,4294871927UL,4294871923UL,4294871897UL,4294871851UL,4294871839UL,4294871837UL,4294871821UL,4294871771UL,4294871761UL,4294871753UL,4294871741UL,4294871731UL,4294871717UL,4294871699UL,4294871677UL,4294871629UL,4294871611UL,4294871557UL,4294871521UL,4294871507UL,4294871491UL,4294871479UL,4294871467UL,4294871423UL,4294871411UL,4294871389UL,4294871387UL,4294871353UL,4294871341UL,4294871323UL,4294871297UL,4294871281UL,4294871221UL,4294871219UL,4294871201UL,4294871197UL,4294871149UL,4294871137UL,4294871111UL,4294871069UL,4294870997UL,4294870969UL,4294870927UL,4294870897UL,4294870889UL,4294870861UL,4294870841UL,4294870829UL,4294870823UL,4294870817UL,
4294870777UL,4294870771UL,4294870747UL,4294870733UL,4294870717UL,4294870693UL,4294870691UL,4294870639UL,4294870631UL,4294870621UL,4294870609UL,4294870589UL,4294870583UL,4294870553UL,4294870519UL,4294870457UL,4294870427UL,4294870421UL,4294870397UL,4294870373UL,4294870357UL,4294870267UL,4294870243UL,4294870187UL,4294870183UL,4294870117UL,4294870093UL,4294870091UL,4294870037UL,4294869961UL,4294869949UL,4294869947UL,4294869941UL,4294869937UL,4294869923UL,4294869907UL,4294869857UL,4294869847UL,4294869829UL,4294869827UL,4294869793UL,4294869791UL,4294869781UL,4294869779UL,4294869767UL,4294869751UL,4294869653UL,4294869629UL,4294869599UL,4294869571UL,4294869569UL,4294869563UL,4294869493UL,4294869479UL,4294869437UL,4294869431UL,4294869413UL,4294869407UL,4294869391UL,4294869379UL,4294869367UL,4294869349UL,4294869331UL,4294869329UL,4294869287UL,4294869277UL,4294869253UL,4294869223UL,4294869221UL,4294869217UL,4294869199UL,4294869133UL,4294869127UL,4294869077UL,4294869037UL,4294869011UL,4294868987UL,4294868983UL,4294868923UL,4294868873UL,4294868863UL,4294868861UL,4294868849UL,4294868819UL,4294868807UL,4294868803UL,4294868791UL,4294868783UL,4294868779UL,4294868771UL,4294868761UL,4294868741UL,4294868731UL,4294868719UL,4294868713UL,4294868653UL,4294868563UL,4294868519UL,4294868489UL,4294868483UL,
4294868447UL,4294868443UL,4294868441UL,4294868437UL,4294868429UL,4294868411UL,4294868393UL,4294868363UL,4294868359UL,4294868341UL,4294868339UL,4294868329UL,4294868317UL,4294868233UL,4294868213UL,4294868209UL,4294868191UL,4294868141UL,4294868107UL,4294868087UL,4294868063UL,4294868051UL,4294868033UL,4294868027UL,4294868023UL,4294867961UL,4294867919UL,4294867909UL,4294867903UL,4294867883UL,4294867877UL,4294867867UL,4294867861UL,4294867853UL,4294867847UL,4294867807UL,4294867799UL,4294867769UL,4294867747UL,4294867721UL,4294867693UL,4294867657UL,4294867651UL,4294867613UL,4294867589UL,4294867583UL,4294867553UL,4294867531UL,4294867519UL,4294867513UL,4294867439UL,4294867429UL,4294867411UL,4294867387UL,4294867333UL,4294867273UL,4294867271UL,4294867261UL,4294867253UL,4294867249UL,4294867229UL,4294867223UL,4294867207UL,4294867183UL,4294867169UL,4294867163UL,4294867151UL,4294867111UL,4294867099UL,4294867081UL,4294867079UL,4294867067UL,4294867051UL,4294866997UL,4294866977UL,4294866959UL,4294866949UL,4294866943UL,4294866907UL,4294866899UL,4294866847UL,4294866811UL,4294866787UL,4294866767UL,4294866749UL,4294866739UL,4294866701UL,4294866677UL,4294866673UL,4294866671UL,4294866661UL,4294866637UL,4294866601UL,4294866577UL,4294866523UL,4294866509UL,4294866497UL,4294866491UL,4294866487UL,4294866479UL,
4294866463UL,4294866461UL,4294866391UL,4294866379UL,4294866377UL,4294866269UL,4294866241UL,4294866221UL,4294866211UL,4294866209UL,4294866137UL,4294866097UL,4294866049UL,4294866031UL,4294866029UL,4294866011UL,4294865999UL,4294865987UL,4294865977UL,4294865957UL,4294865903UL,4294865819UL,4294865803UL,4294865801UL,4294865779UL,4294865749UL,4294865719UL,4294865713UL,4294865699UL,4294865639UL,4294865629UL,4294865609UL,4294865569UL,4294865563UL,4294865551UL,4294865503UL,4294865483UL,4294865479UL,4294865447UL,4294865437UL,4294865383UL,4294865381UL,4294865353UL,4294865339UL,4294865297UL,4294865291UL,4294865191UL,4294865173UL,4294865167UL,4294865143UL,4294865111UL,4294865083UL,4294865077UL,4294865059UL,4294865011UL,4294864969UL,4294864967UL,4294864909UL,4294864907UL,4294864891UL,4294864879UL,4294864867UL,4294864831UL,4294864817UL,4294864813UL,4294864793UL,4294864787UL,4294864781UL,4294864741UL,4294864733UL,4294864729UL,4294864711UL,4294864687UL,4294864667UL,4294864663UL,4294864657UL,4294864627UL,4294864601UL,4294864597UL,4294864579UL,4294864531UL,4294864523UL,4294864517UL,4294864501UL,4294864499UL,4294864493UL,4294864471UL,4294864459UL,4294864447UL,4294864433UL,4294864423UL,4294864369UL,4294864339UL,4294864307UL,4294864297UL,4294864237UL,4294864199UL,4294864187UL,4294864163UL,4294864157UL,
4294864153UL,4294864141UL,4294864099UL,4294864081UL,4294864073UL,4294864061UL,4294864051UL,4294864043UL,4294863997UL,4294863977UL,4294863973UL,4294863941UL,4294863913UL,4294863869UL,4294863847UL,4294863841UL,4294863803UL,4294863743UL,4294863737UL,4294863719UL,4294863709UL,4294863701UL,4294863649UL,4294863647UL,4294863631UL,4294863593UL,4294863557UL,4294863509UL,4294863499UL,4294863491UL,4294863487UL,4294863481UL,4294863479UL,4294863457UL,4294863449UL,4294863437UL,4294863421UL,4294863407UL,4294863403UL,4294863383UL,4294863317UL,4294863311UL,4294863241UL,4294863233UL,4294863191UL,4294863179UL,4294863143UL,4294863077UL,4294863047UL,4294863019UL,4294862989UL,4294862987UL,4294862963UL,4294862959UL,4294862911UL,4294862899UL,4294862893UL,4294862839UL,4294862837UL,4294862797UL,4294862777UL,4294862723UL,4294862717UL,4294862701UL,4294862699UL,4294862681UL,4294862669UL,4294862659UL,4294862647UL,4294862629UL,4294862623UL,4294862603UL,4294862591UL,4294862573UL,4294862567UL,4294862527UL,4294862521UL,4294862497UL,4294862447UL,4294862443UL,4294862437UL,4294862359UL,4294862311UL,4294862309UL,4294862293UL,4294862291UL,4294862287UL,4294862281UL,4294862267UL,4294862249UL,4294862227UL,4294862219UL,4294862203UL,4294862179UL,4294862177UL,4294862161UL,4294862149UL,4294862147UL,4294862129UL,4294862111UL,
4294862101UL,4294862093UL,4294862081UL,4294862069UL,4294862063UL,4294862041UL,4294862017UL,4294861969UL,4294861933UL,4294861903UL,4294861847UL,4294861841UL,4294861817UL,4294861811UL,4294861777UL,4294861771UL,4294861757UL,4294861741UL,4294861733UL,4294861693UL,4294861687UL,4294861679UL,4294861663UL,4294861661UL,4294861621UL,4294861619UL,4294861609UL,4294861603UL,4294861583UL,4294861559UL,4294861547UL,4294861541UL,4294861513UL,4294861511UL,4294861471UL,4294861463UL,4294861451UL,4294861433UL,4294861423UL,4294861393UL,4294861339UL,4294861313UL,4294861301UL,4294861253UL,4294861243UL,4294861229UL,4294861187UL,4294861171UL,4294861159UL,4294861133UL,4294861121UL,4294861073UL,4294861031UL,4294861013UL,4294861007UL,4294860917UL,4294860881UL,4294860859UL,4294860847UL,4294860839UL,4294860827UL,4294860811UL,4294860709UL,4294860707UL,4294860677UL,4294860667UL,4294860653UL,4294860623UL,4294860617UL,4294860607UL,4294860601UL,4294860553UL,4294860547UL,4294860533UL,4294860527UL,4294860509UL,4294860461UL,4294860419UL,4294860313UL,4294860287UL,4294860281UL,4294860259UL,4294860151UL,4294860133UL,4294860107UL,4294860103UL,4294860091UL,4294860079UL,4294860071UL,4294860029UL,4294860019UL,4294860007UL,4294859999UL,4294859977UL,4294859971UL,4294859911UL,4294859837UL,4294859827UL,4294859813UL,4294859809UL,
4294859797UL,4294859791UL,4294859773UL,4294859771UL,4294859689UL,4294859677UL,4294859623UL,4294859587UL,4294859563UL,4294859557UL,4294859539UL,4294859537UL,4294859531UL,4294859521UL,4294859507UL,4294859477UL,4294859467UL,4294859441UL,4294859431UL,4294859423UL,4294859419UL,4294859417UL,4294859363UL,4294859341UL,4294859333UL,4294859321UL,4294859287UL,4294859281UL,4294859273UL,4294859251UL,4294859167UL,4294859143UL,4294859131UL,4294859119UL,4294859099UL,4294859053UL,4294859029UL,4294859021UL,4294859003UL,4294858979UL,4294858969UL,4294858957UL,4294858901UL,4294858871UL,4294858861UL,4294858817UL,4294858807UL,4294858787UL,4294858783UL,4294858727UL,4294858669UL,4294858663UL,4294858649UL,4294858627UL,4294858549UL,4294858541UL,4294858523UL,4294858487UL,4294858481UL,4294858459UL,4294858429UL,4294858423UL,4294858417UL,4294858391UL,4294858367UL,4294858313UL,4294858289UL,4294858283UL,4294858277UL,4294858219UL,4294858193UL,4294858177UL,4294858151UL,4294858133UL,4294858109UL,4294858093UL,4294858081UL,4294858069UL,4294858067UL,4294858033UL,4294858031UL,4294858027UL,4294857997UL,4294857971UL,4294857949UL,4294857943UL,4294857923UL,4294857901UL,4294857881UL,4294857877UL,4294857857UL,4294857851UL,4294857841UL,4294857821UL,4294857811UL,4294857797UL,4294857779UL,4294857773UL,4294857761UL,4294857727UL,
4294857719UL,4294857661UL,4294857629UL,4294857599UL,4294857529UL,4294857487UL,4294857467UL,4294857449UL,4294857431UL,4294857421UL,4294857419UL,4294857389UL,4294857377UL,4294857353UL,4294857319UL,4294857277UL,4294857257UL,4294857191UL,4294857187UL,4294857163UL,4294857121UL,4294857043UL,4294857031UL,4294857013UL,4294857001UL,4294856983UL,4294856939UL,4294856933UL,4294856927UL,4294856921UL,4294856893UL,4294856873UL,4294856869UL,4294856857UL,4294856833UL,4294856831UL,4294856821UL,4294856809UL,4294856791UL,4294856789UL,4294856779UL,4294856771UL,4294856759UL,4294856747UL,4294856743UL,4294856737UL,4294856719UL,4294856689UL,4294856647UL,4294856639UL,4294856597UL,4294856581UL,4294856563UL,4294856513UL,4294856491UL,4294856483UL,4294856479UL,4294856473UL,4294856417UL,4294856399UL,4294856389UL,4294856351UL,4294856347UL,4294856329UL,4294856257UL,4294856233UL,4294856221UL,4294856191UL,4294856161UL,4294856119UL,4294856107UL,4294856077UL,4294856023UL,4294856017UL,4294855991UL,4294855973UL,4294855937UL,4294855927UL,4294855921UL,4294855913UL,4294855897UL,4294855879UL,4294855871UL,4294855861UL,4294855819UL,4294855783UL,4294855769UL,4294855759UL,4294855727UL,4294855709UL,4294855687UL,4294855651UL,4294855633UL,4294855613UL,4294855553UL,4294855547UL,4294855531UL,4294855511UL,4294855489UL,4294855471UL,
4294855463UL,4294855447UL,4294855349UL,4294855321UL,4294855309UL,4294855307UL,4294855283UL,4294855267UL,4294855241UL,4294855211UL,4294855207UL,4294855199UL,4294855193UL,4294855183UL,4294855181UL,4294855153UL,4294855151UL,4294855127UL,4294855109UL,4294855073UL,4294855039UL,4294854997UL,4294854989UL,4294854973UL,4294854931UL,4294854913UL,4294854859UL,4294854787UL,4294854763UL,4294854719UL,4294854709UL,4294854701UL,4294854691UL,4294854659UL,4294854647UL,4294854623UL,4294854593UL,4294854581UL,4294854521UL,4294854503UL,4294854457UL,4294854391UL,4294854367UL,4294854293UL,4294854281UL,4294854271UL,4294854251UL,4294854199UL,4294854169UL,4294854121UL,4294854119UL,4294854071UL,4294854059UL,4294854037UL,4294854029UL,4294853999UL,4294853989UL,4294853951UL,4294853947UL,4294853873UL,4294853867UL,4294853851UL,4294853839UL,4294853819UL,4294853791UL,4294853789UL,4294853777UL,4294853753UL,4294853743UL,4294853683UL,4294853671UL,4294853653UL,4294853639UL,4294853617UL,4294853593UL,4294853573UL,4294853543UL,4294853441UL,4294853377UL,4294853369UL,4294853359UL,4294853333UL,4294853323UL,4294853267UL,4294853239UL,4294853237UL,4294853231UL,4294853161UL,4294853159UL,4294853137UL,4294853117UL,4294853083UL,4294853077UL,4294853051UL,4294852979UL,4294852963UL,4294852949UL,4294852937UL,4294852921UL,4294852909UL,
4294852901UL,4294852879UL,4294852841UL,4294852831UL,4294852823UL,4294852799UL,4294852769UL,4294852741UL,4294852729UL,4294852699UL,4294852687UL,4294852657UL,4294852651UL,4294852637UL,4294852631UL,4294852603UL,4294852577UL,4294852571UL,4294852567UL,4294852547UL,4294852517UL,4294852493UL,4294852487UL,4294852481UL,4294852453UL,4294852417UL,4294852379UL,4294852327UL,4294852277UL,4294852259UL,4294852253UL,4294852249UL,4294852241UL,4294852231UL,4294852201UL,4294852187UL,4294852141UL,4294852061UL,4294852043UL,4294852033UL,4294852021UL,4294852019UL,4294851989UL,4294851961UL,4294851937UL,4294851929UL,4294851901UL,4294851881UL,4294851863UL,4294851859UL,4294851857UL,4294851839UL,4294851833UL,4294851829UL,4294851823UL,4294851787UL,4294851779UL,4294851733UL,4294851731UL,4294851697UL,4294851677UL,4294851647UL,4294851619UL,4294851611UL,4294851563UL,4294851499UL,4294851467UL,4294851427UL,4294851401UL,4294851377UL,4294851349UL,4294851289UL,4294851283UL,4294851263UL,4294851191UL,4294851167UL,4294851161UL,4294851149UL,4294851139UL,4294851107UL,4294851103UL,4294851091UL,4294851059UL,4294851053UL,4294851047UL,4294851031UL,4294850971UL,4294850941UL,4294850939UL,4294850867UL,4294850849UL,4294850831UL,4294850827UL,4294850797UL,4294850767UL,4294850761UL,4294850713UL,4294850699UL,4294850597UL,4294850587UL,
4294850579UL,4294850561UL,4294850519UL,4294850507UL,4294850501UL,4294850429UL,4294850407UL,4294850377UL,4294850347UL,4294850341UL,4294850333UL,4294850321UL,4294850317UL,4294850311UL,4294850309UL,4294850299UL,4294850293UL,4294850291UL,4294850213UL,4294850201UL,4294850179UL,4294850173UL,4294850171UL,4294850129UL,4294850113UL,4294850107UL,4294850101UL,4294850093UL,4294850057UL,4294850017UL,4294850011UL,4294850009UL,4294849981UL,4294849969UL,4294849903UL,4294849901UL,4294849877UL,4294849849UL,4294849829UL,4294849789UL,4294849763UL,4294849751UL,4294849687UL,4294849679UL,4294849667UL,4294849633UL,4294849619UL,4294849609UL,4294849577UL,4294849571UL,4294849549UL,4294849513UL,4294849499UL,4294849469UL,4294849393UL,4294849381UL,4294849379UL,4294849277UL,4294849253UL,4294849249UL,4294849187UL,4294849171UL,4294849123UL,4294849121UL,4294849109UL,4294849103UL,4294849081UL,4294849079UL,4294849063UL,4294849033UL,4294848997UL,4294848979UL,4294848967UL,4294848953UL,4294848947UL,4294848937UL,4294848919UL,4294848917UL,4294848871UL,4294848869UL,4294848809UL,4294848797UL,4294848781UL,4294848763UL,4294848751UL,4294848739UL,4294848671UL,4294848661UL,4294848647UL,4294848631UL,4294848619UL,4294848611UL,4294848527UL,4294848473UL,4294848427UL,4294848421UL,4294848401UL,4294848377UL,4294848367UL,4294848361UL,
4294848343UL,4294848317UL,4294848287UL,4294848263UL,4294848253UL,4294848211UL,4294848191UL,4294848157UL,4294848101UL,4294848083UL,4294848079UL,4294848073UL,4294848013UL,4294847939UL,4294847929UL,4294847899UL,4294847897UL,4294847881UL,4294847873UL,4294847857UL,4294847833UL,4294847807UL,4294847803UL,4294847789UL,4294847747UL,4294847743UL,4294847729UL,4294847693UL,4294847681UL,4294847659UL,4294847653UL,4294847587UL,4294847537UL,4294847509UL,4294847429UL,4294847413UL,4294847407UL,4294847281UL,4294847269UL,4294847251UL,4294847237UL,4294847231UL,4294847197UL,4294847177UL,4294847171UL,4294847149UL,4294847147UL,4294847083UL,4294847059UL,4294847057UL,4294847041UL,4294847027UL,4294847023UL,4294847021UL,4294846991UL,4294846987UL,4294846973UL,4294846957UL,4294846943UL,4294846939UL,4294846903UL,4294846823UL,4294846813UL,4294846807UL,4294846769UL,4294846763UL,4294846691UL,4294846687UL,4294846657UL,4294846601UL,4294846597UL,4294846541UL,4294846513UL,4294846499UL,4294846489UL,4294846481UL,4294846463UL,4294846429UL,4294846427UL,4294846421UL,4294846411UL,4294846403UL,4294846363UL,4294846351UL,4294846343UL,4294846333UL,4294846271UL,4294846247UL,4294846217UL,4294846207UL,4294846201UL,4294846183UL,4294846133UL,4294846091UL,4294846079UL,4294846067UL,4294846057UL,4294846021UL,4294846009UL,4294846007UL,
4294845967UL,4294845953UL,4294845923UL,4294845917UL,4294845911UL,4294845901UL,4294845871UL,4294845851UL,4294845829UL,4294845811UL,4294845809UL,4294845787UL,4294845757UL,4294845721UL,4294845697UL,4294845631UL,4294845601UL,4294845589UL,4294845563UL,4294845553UL,4294845479UL,4294845449UL,4294845437UL,4294845413UL,4294845403UL,4294845391UL,4294845377UL,4294845343UL,4294845311UL,4294845257UL,4294845251UL,4294845227UL,4294845197UL,4294845193UL,4294845173UL,4294845157UL,4294845097UL,4294845091UL,4294845077UL,4294845053UL,4294845047UL,4294844999UL,4294844969UL,4294844927UL,4294844903UL,4294844899UL,4294844887UL,4294844881UL,4294844863UL,4294844839UL,4294844821UL,4294844803UL,4294844791UL,4294844779UL,4294844777UL,4294844753UL,4294844737UL,4294844713UL,4294844699UL,4294844681UL,4294844651UL,4294844641UL,4294844627UL,4294844621UL,4294844611UL,4294844591UL,4294844573UL,4294844557UL,4294844549UL,4294844539UL,4294844503UL,4294844483UL,4294844479UL,4294844473UL,4294844461UL,4294844387UL,4294844327UL,4294844293UL,4294844219UL,4294844209UL,4294844207UL,4294844159UL,4294844149UL,4294844089UL,4294844087UL,4294844077UL,4294844063UL,4294844033UL,4294843991UL,4294843957UL,4294843939UL,4294843937UL,4294843921UL,4294843873UL,4294843867UL,4294843853UL,4294843837UL,4294843831UL,4294843799UL,4294843759UL,
4294843753UL,4294843723UL,4294843697UL,4294843687UL,4294843673UL,4294843669UL,4294843661UL,4294843639UL,4294843601UL,4294843589UL,4294843559UL,4294843547UL,4294843519UL,4294843471UL,4294843411UL,4294843351UL,4294843349UL,4294843279UL,4294843249UL,4294843243UL,4294843213UL,4294843211UL,4294843207UL,4294843187UL,4294843183UL,4294843171UL,4294843169UL,4294843129UL,4294843121UL,4294843081UL,4294843027UL,4294842977UL,4294842953UL,4294842949UL,4294842941UL,4294842919UL,4294842869UL,4294842857UL,4294842833UL,4294842733UL,4294842691UL,4294842683UL,4294842659UL,4294842589UL,4294842577UL,4294842557UL,4294842547UL,4294842533UL,4294842527UL,4294842523UL,4294842521UL,4294842499UL,4294842491UL,4294842389UL,4294842359UL,4294842353UL,4294842341UL,4294842323UL,4294842313UL,4294842301UL,4294842287UL,4294842263UL,4294842199UL,4294842197UL,4294842179UL,4294842169UL,4294842133UL,4294842119UL,4294842103UL,4294842053UL,4294842001UL,4294841987UL,4294841981UL,4294841927UL,4294841899UL,4294841867UL,4294841857UL,4294841791UL,4294841783UL,4294841753UL,4294841741UL,4294841731UL,4294841669UL,4294841659UL,4294841641UL,4294841627UL,4294841611UL,4294841581UL,4294841561UL,4294841527UL,4294841513UL,4294841503UL,4294841501UL,4294841477UL,4294841443UL,4294841431UL,4294841417UL,4294841413UL,4294841407UL,4294841363UL,
4294841351UL,4294841323UL,4294841311UL,4294841297UL,4294841293UL,4294841279UL,4294841251UL,4294841249UL,4294841237UL,4294841231UL,4294841219UL,4294841179UL,4294841147UL,4294841141UL,4294841107UL,4294841093UL,4294841077UL,4294841069UL,4294841041UL,4294841039UL,4294841027UL,4294841021UL,4294841009UL,4294841003UL,4294840993UL,4294840981UL,4294840961UL,4294840939UL,4294840919UL,4294840859UL,4294840813UL,4294840799UL,4294840787UL,4294840783UL,4294840763UL,4294840751UL,4294840729UL,4294840723UL,4294840721UL,4294840717UL,4294840691UL,4294840643UL,4294840639UL,4294840567UL,4294840553UL,4294840493UL,4294840421UL,4294840411UL,4294840397UL,4294840367UL,4294840343UL,4294840327UL,4294840283UL,4294840273UL,4294840261UL,4294840243UL,4294840217UL,4294840181UL,4294840141UL,4294840133UL,4294840111UL,4294840093UL,4294840087UL,4294840073UL,4294840061UL,4294840031UL,4294840027UL,4294840021UL,4294840019UL,4294840013UL,4294840007UL,4294840003UL,4294839973UL,4294839961UL,4294839959UL,4294839907UL,4294839889UL,4294839877UL,4294839839UL,4294839739UL,4294839737UL,4294839721UL,4294839677UL,4294839673UL,4294839643UL,4294839617UL,4294839599UL,4294839581UL,4294839559UL,4294839539UL,4294839529UL,4294839517UL,4294839511UL,4294839467UL,4294839433UL,4294839407UL,4294839349UL,4294839347UL,4294839331UL,4294839317UL,
4294839299UL,4294839277UL,4294839209UL,4294839191UL,4294839161UL,4294839127UL,4294839113UL,4294839103UL,4294839089UL,4294839079UL,4294839053UL,4294839049UL,4294839041UL,4294839023UL,4294838969UL,4294838963UL,4294838959UL,4294838953UL,4294838939UL,4294838927UL,4294838923UL,4294838909UL,4294838887UL,4294838881UL,4294838851UL,4294838837UL,4294838813UL,4294838789UL,4294838767UL,4294838759UL,4294838747UL,4294838731UL,4294838719UL,4294838687UL,4294838671UL,4294838627UL,4294838621UL,4294838617UL,4294838593UL,4294838591UL,4294838543UL,4294838539UL,4294838479UL,4294838477UL,4294838473UL,4294838447UL,4294838441UL,4294838423UL,4294838417UL,4294838399UL,4294838377UL,4294838371UL,4294838357UL,4294838341UL,4294838329UL,4294838321UL,4294838311UL,4294838309UL,4294838297UL,4294838293UL,4294838279UL,4294838267UL,4294838213UL,4294838189UL,4294838183UL,4294838167UL,4294838161UL,4294838137UL,4294838131UL,4294838101UL,4294838083UL,4294838063UL,4294838059UL,4294838021UL,4294838017UL,4294837999UL,4294837997UL,4294837933UL,4294837927UL,4294837913UL,4294837907UL,4294837873UL,4294837831UL,4294837801UL,4294837793UL,4294837777UL,4294837759UL,4294837747UL,4294837741UL,4294837733UL,4294837727UL,4294837693UL,4294837661UL,4294837643UL,4294837637UL,4294837627UL,4294837609UL,4294837529UL,4294837513UL,4294837471UL,
4294837451UL,4294837427UL,4294837399UL,4294837361UL,4294837333UL,4294837321UL,4294837319UL,4294837307UL,4294837237UL,4294837231UL,4294837223UL,4294837213UL,4294837201UL,4294837163UL,4294837097UL,4294837093UL,4294837031UL,4294837013UL,4294837009UL,4294836977UL,4294836971UL,4294836911UL,4294836907UL,4294836853UL,4294836823UL,4294836811UL,4294836787UL,4294836673UL,4294836661UL,4294836649UL,4294836617UL,4294836587UL,4294836571UL,4294836541UL,4294836523UL,4294836509UL,4294836487UL,4294836443UL,4294836419UL,4294836409UL,4294836401UL,4294836389UL,4294836373UL,4294836367UL,4294836353UL,4294836341UL,4294836319UL,4294836289UL,4294836283UL,4294836277UL,4294836269UL,4294836251UL,4294836241UL,4294836197UL,4294836181UL,4294836163UL,4294836149UL,4294836137UL,4294836121UL,4294836107UL,4294836103UL,4294836071UL,4294836037UL,4294835989UL,4294835927UL,4294835863UL,4294835737UL,4294835683UL,4294835659UL,4294835651UL,4294835641UL,4294835621UL,4294835617UL,4294835537UL,4294835521UL,4294835507UL,4294835491UL,4294835473UL,4294835383UL,4294835339UL,4294835299UL,4294835269UL,4294835267UL,4294835261UL,4294835219UL,4294835173UL,4294835161UL,4294835143UL,4294835123UL,4294835119UL,4294835099UL,4294835089UL,4294835071UL,4294835059UL,4294835053UL,4294835047UL,4294835029UL,4294834987UL,4294834963UL,4294834937UL,
4294834931UL,4294834909UL,4294834877UL,4294834867UL,4294834861UL,4294834811UL,4294834799UL,4294834787UL,4294834741UL,4294834723UL,4294834717UL,4294834703UL,4294834697UL,4294834679UL,4294834673UL,4294834639UL,4294834633UL,4294834631UL,4294834589UL,4294834549UL,4294834543UL,4294834493UL,4294834483UL,4294834451UL,4294834433UL,4294834429UL,4294834421UL,4294834409UL,4294834399UL,4294834391UL,4294834387UL,4294834343UL,4294834339UL,4294834307UL,4294834303UL,4294834301UL,4294834283UL,4294834231UL,4294834207UL,4294834139UL,4294834133UL,4294834129UL,4294834111UL,4294834099UL,4294834079UL,4294834073UL,4294834051UL,4294834031UL,4294834021UL,4294834003UL,4294833997UL,4294833989UL,4294833979UL,4294833943UL,4294833931UL,4294833919UL,4294833901UL,4294833847UL,4294833841UL,4294833833UL,4294833791UL,4294833773UL,4294833761UL,4294833757UL,4294833733UL,4294833707UL,4294833667UL,4294833661UL,4294833643UL,4294833623UL,4294833611UL,4294833581UL,4294833553UL,4294833547UL,4294833479UL,4294833427UL,4294833409UL,4294833407UL,4294833379UL,4294833337UL,4294833311UL,4294833293UL,4294833269UL,4294833247UL,4294833241UL,4294833229UL,4294833211UL,4294833209UL,4294833173UL,4294833121UL,4294833113UL,4294833073UL,4294833061UL,4294833019UL,4294833007UL,4294833001UL,4294832989UL,4294832977UL,4294832947UL,4294832939UL,
4294832897UL,4294832873UL,4294832863UL,4294832851UL,4294832837UL,4294832821UL,4294832809UL,4294832777UL,4294832767UL,4294832753UL,4294832701UL,4294832699UL,4294832669UL,4294832653UL,4294832639UL,4294832611UL,4294832603UL,4294832569UL,4294832513UL,4294832359UL,4294832341UL,4294832329UL,4294832323UL,4294832299UL,4294832291UL,4294832273UL,4294832209UL,4294832197UL,4294832189UL,4294832177UL,4294832167UL,4294832153UL,4294832137UL,4294832107UL,4294832083UL,4294832081UL,4294832071UL,4294832011UL,4294831997UL,4294831993UL,4294831973UL,4294831963UL,4294831951UL,4294831949UL,4294831927UL,4294831909UL,4294831903UL,4294831901UL,4294831867UL,4294831861UL,4294831859UL,4294831811UL,4294831777UL,4294831757UL,4294831711UL,4294831679UL,4294831661UL,4294831643UL,4294831637UL,4294831621UL,4294831613UL,4294831571UL,4294831553UL,4294831537UL,4294831523UL,4294831483UL,4294831477UL,4294831447UL,4294831439UL,4294831433UL,4294831391UL,4294831381UL,4294831379UL,4294831367UL,4294831327UL,4294831319UL,4294831301UL,4294831297UL,4294831213UL,4294831207UL,4294831187UL,4294831153UL,4294831103UL,4294831069UL,4294831033UL,4294831019UL,4294831007UL,4294830961UL,4294830959UL,4294830937UL,4294830929UL,4294830919UL,4294830913UL,4294830901UL,4294830877UL,4294830847UL,4294830823UL,4294830809UL,4294830773UL,4294830739UL,
4294830713UL,4294830697UL,4294830691UL,4294830689UL,4294830679UL,4294830607UL,4294830569UL,4294830563UL,4294830539UL,4294830523UL,4294830481UL,4294830383UL,4294830361UL,4294830347UL,4294830341UL,4294830311UL,4294830301UL,4294830277UL,4294830229UL,4294830209UL,4294830161UL,4294830151UL,4294830079UL,4294829971UL,4294829963UL,4294829953UL,4294829933UL,4294829887UL,4294829857UL,4294829839UL,4294829837UL,4294829801UL,4294829753UL,4294829743UL,4294829729UL,4294829701UL,4294829699UL,4294829687UL,4294829677UL,4294829641UL,4294829593UL,4294829569UL,4294829563UL,4294829557UL,4294829531UL,4294829489UL,4294829471UL,4294829467UL,4294829449UL,4294829381UL,4294829351UL,4294829317UL,4294829291UL,4294829267UL,4294829239UL,4294829219UL,4294829197UL,4294829177UL,4294829167UL,4294829093UL,4294829087UL,4294829047UL,4294829003UL,4294828991UL,4294828981UL,4294828963UL,4294828961UL,4294828943UL,4294828931UL,4294828927UL,4294828919UL,4294828903UL,4294828883UL,4294828861UL,4294828859UL,4294828823UL,4294828793UL,4294828787UL,4294828771UL,4294828697UL,4294828693UL,4294828639UL,4294828633UL,4294828619UL,4294828579UL,4294828543UL,4294828487UL,4294828459UL,4294828453UL,4294828441UL,4294828429UL,4294828393UL,4294828367UL,4294828313UL,4294828301UL,4294828259UL,4294828253UL,4294828247UL,4294828211UL,4294828189UL,
4294828141UL,4294828121UL,4294828103UL,4294828067UL,4294828061UL,4294828033UL,4294827967UL,4294827937UL,4294827923UL,4294827913UL,4294827883UL,4294827871UL,4294827869UL,4294827847UL,4294827841UL,4294827821UL,4294827809UL,4294827781UL,4294827767UL,4294827727UL,4294827689UL,4294827683UL,4294827629UL,4294827619UL,4294827601UL,4294827569UL,4294827539UL,4294827497UL,4294827479UL,4294827463UL,4294827457UL,4294827443UL,4294827403UL,4294827391UL,4294827377UL,4294827373UL,4294827349UL,4294827347UL,4294827293UL,4294827289UL,4294827269UL,4294827259UL,4294827247UL,4294827227UL,4294827223UL,4294827209UL,4294827197UL,4294827167UL,4294827161UL,4294827157UL,4294827151UL,4294827137UL,4294827091UL,4294827077UL,4294827073UL,4294827071UL,4294827067UL,4294827001UL,4294826993UL,4294826983UL,4294826969UL,4294826953UL,4294826941UL,4294826933UL,4294826929UL,4294826927UL,4294826917UL,4294826903UL,4294826881UL,4294826873UL,4294826843UL,4294826839UL,4294826827UL,4294826803UL,4294826797UL,4294826779UL,4294826759UL,4294826743UL,4294826729UL,4294826693UL,4294826663UL,4294826623UL,4294826609UL,4294826597UL,4294826581UL,4294826579UL,4294826567UL,4294826561UL,4294826483UL,4294826479UL,4294826461UL,4294826413UL,4294826407UL,4294826401UL,4294826387UL,4294826377UL,4294826321UL,4294826299UL,4294826279UL,4294826269UL,
4294826227UL,4294826167UL,4294826147UL,4294826141UL,4294826089UL,4294826069UL,4294826051UL,4294826047UL,4294825981UL,4294825979UL,4294825943UL,4294825879UL,4294825867UL,4294825861UL,4294825823UL,4294825819UL,4294825751UL,4294825723UL,4294825669UL,4294825567UL,4294825547UL,4294825541UL,4294825523UL,4294825511UL,4294825501UL,4294825487UL,4294825477UL,4294825387UL,4294825331UL,4294825309UL,4294825307UL,4294825273UL,4294825237UL,4294825229UL,4294825211UL,4294825187UL,4294825177UL,4294825169UL,4294825147UL,4294825127UL,4294825111UL,4294825099UL,4294825063UL,4294825049UL,4294825043UL,4294825027UL,4294825019UL,4294825009UL,4294824997UL,4294824973UL,4294824959UL,4294824901UL,4294824893UL,4294824881UL,4294824871UL,4294824857UL,4294824823UL,4294824763UL,4294824749UL,4294824739UL,4294824683UL,4294824643UL,4294824623UL,4294824613UL,4294824607UL,4294824557UL,4294824551UL,4294824517UL,4294824509UL,4294824451UL,4294824439UL,4294824437UL,4294824407UL,4294824349UL,4294824329UL,4294824311UL,4294824299UL,4294824271UL,4294824241UL,4294824221UL,4294824181UL,4294824167UL,4294824161UL,4294824143UL,4294824137UL,4294824113UL,4294824077UL,4294824073UL,4294824067UL,4294824013UL,4294823999UL,4294823963UL,4294823959UL,4294823941UL,4294823921UL,4294823903UL,4294823881UL,4294823873UL,4294823843UL,4294823839UL,
4294823837UL,4294823809UL,4294823801UL,4294823779UL,4294823773UL,4294823761UL,4294823719UL,4294823717UL,4294823693UL,4294823683UL,4294823641UL,4294823633UL,4294823591UL,4294823587UL,4294823573UL,4294823537UL,4294823497UL,4294823473UL,4294823461UL,4294823453UL,4294823417UL,4294823413UL,4294823369UL,4294823363UL,4294823333UL,4294823329UL,4294823321UL,4294823317UL,4294823287UL,4294823263UL,4294823261UL,4294823219UL,4294823207UL,4294823161UL,4294823153UL,4294823107UL,4294823081UL,4294823047UL,4294823003UL,4294822993UL,4294822981UL,4294822957UL,4294822951UL,4294822949UL,4294822933UL,4294822919UL,4294822907UL,4294822901UL,4294822859UL,4294822787UL,4294822783UL,4294822771UL,4294822747UL,4294822711UL,4294822673UL,4294822639UL,4294822607UL,4294822601UL,4294822583UL,4294822579UL,4294822573UL,4294822549UL,4294822513UL,4294822507UL,4294822457UL,4294822451UL,4294822403UL,4294822393UL,4294822379UL,4294822369UL,4294822313UL,4294822267UL,4294822253UL,4294822237UL,4294822229UL,4294822157UL,4294822153UL,4294822151UL,4294822127UL,4294822117UL,4294822099UL,4294822097UL,4294822079UL,4294822043UL,4294822009UL,4294821991UL,4294821967UL,4294821941UL,4294821907UL,4294821899UL,4294821863UL,4294821857UL,4294821851UL,4294821841UL,4294821779UL,4294821767UL,4294821719UL,4294821701UL,4294821683UL,4294821679UL,
4294821677UL,4294821659UL,4294821653UL,4294821551UL,4294821547UL,4294821523UL,4294821493UL,4294821457UL,4294821431UL,4294821409UL,4294821403UL,4294821353UL,4294821343UL,4294821317UL,4294821281UL,4294821277UL,4294821269UL,4294821263UL,4294821247UL,4294821221UL,4294821187UL,4294821173UL,4294821137UL,4294821107UL,4294821029UL,4294821007UL,4294820989UL,4294820969UL,4294820963UL,4294820953UL,4294820897UL,4294820867UL,4294820861UL,4294820813UL,4294820773UL,4294820741UL,4294820729UL,4294820723UL,4294820711UL,4294820707UL,4294820681UL,4294820657UL,4294820623UL,4294820599UL,4294820581UL,4294820557UL,4294820531UL,4294820527UL,4294820513UL,4294820503UL,4294820489UL,4294820441UL,4294820417UL,4294820407UL,4294820393UL,4294820377UL,4294820357UL,4294820311UL,4294820303UL,4294820297UL,4294820269UL,4294820183UL,4294820141UL,4294820137UL,4294820113UL,4294820093UL,4294820083UL,4294820081UL,4294820053UL,4294819993UL,4294819961UL,4294819913UL,4294819901UL,4294819889UL,4294819847UL,4294819843UL,4294819813UL,4294819801UL,4294819687UL,4294819651UL,4294819621UL,4294819597UL,4294819591UL,4294819553UL,4294819549UL,4294819547UL,4294819541UL,4294819523UL,4294819517UL,4294819481UL,4294819469UL,4294819457UL,4294819447UL,4294819421UL,4294819379UL,4294819357UL,4294819303UL,4294819301UL,4294819271UL,4294819241UL,
4294819219UL,4294819211UL,4294819189UL,4294819169UL,4294819163UL,4294819159UL,4294819129UL,4294819127UL,4294819103UL,4294819099UL,4294819097UL,4294819091UL,4294819079UL,4294819073UL,4294819069UL,4294819051UL,4294819043UL,4294819031UL,4294819027UL,4294818949UL,4294818943UL,4294818923UL,4294818883UL,4294818841UL,4294818823UL,4294818811UL,4294818733UL,4294818719UL,4294818677UL,4294818637UL,4294818631UL,4294818587UL,4294818571UL,4294818553UL,4294818533UL,4294818527UL,4294818509UL,4294818503UL,4294818491UL,4294818487UL,4294818439UL,4294818431UL,4294818413UL,4294818403UL,4294818397UL,4294818379UL,4294818373UL,4294818299UL,4294818287UL,4294818257UL,4294818193UL,4294818161UL,4294818131UL,4294818127UL,4294818119UL,4294818097UL,4294818067UL,4294818043UL,4294818041UL,4294818023UL,4294817977UL,4294817951UL,4294817939UL,4294817921UL,4294817897UL,4294817873UL,4294817851UL,4294817803UL,4294817759UL,4294817749UL,4294817743UL,4294817713UL,4294817707UL,4294817671UL,4294817617UL,4294817603UL,4294817599UL,4294817591UL,4294817573UL,4294817567UL,4294817563UL,4294817561UL,4294817533UL,4294817509UL,4294817507UL,4294817453UL,4294817447UL,4294817441UL,4294817431UL,4294817411UL,4294817381UL,4294817377UL,4294817327UL,4294817311UL,4294817279UL,4294817269UL,4294817231UL,4294817201UL,4294817119UL,4294817029UL,
4294817017UL,4294816991UL,4294816963UL,4294816961UL,4294816951UL,4294816937UL,4294816931UL,4294816919UL,4294816873UL,4294816861UL,4294816837UL,4294816819UL,4294816759UL,4294816739UL,4294816733UL,4294816727UL,4294816723UL,4294816711UL,4294816679UL,4294816661UL,4294816627UL,4294816597UL,4294816549UL,4294816501UL,4294816499UL,4294816439UL,4294816429UL,4294816367UL,4294816349UL,4294816343UL,4294816319UL,4294816313UL,4294816303UL,4294816283UL,4294816261UL,4294816249UL,4294816231UL,4294816217UL,4294816153UL,4294816121UL,4294816117UL,4294816093UL,4294816073UL,4294816067UL,4294816039UL,4294816007UL,4294815997UL,4294815979UL,4294815971UL,4294815949UL,4294815937UL,4294815907UL,4294815883UL,4294815881UL,4294815869UL,4294815821UL,4294815817UL,4294815787UL,4294815781UL,4294815761UL,4294815739UL,4294815677UL,4294815673UL,4294815647UL,4294815611UL,4294815607UL,4294815571UL,4294815529UL,4294815433UL,4294815403UL,4294815391UL,4294815377UL,4294815337UL,4294815331UL,4294815253UL,4294815211UL,4294815191UL,4294815181UL,4294815167UL,4294815137UL,4294815127UL,4294815121UL,4294815073UL,4294815037UL,4294815029UL,4294815023UL,4294815011UL,4294814939UL,4294814869UL,4294814851UL,4294814813UL,4294814747UL,4294814687UL,4294814683UL,4294814677UL,4294814659UL,4294814611UL,4294814603UL,4294814581UL,4294814543UL,
4294814497UL,4294814477UL,4294814437UL,4294814417UL,4294814401UL,4294814387UL,4294814341UL,4294814327UL,4294814309UL,4294814299UL,4294814297UL,4294814291UL,4294814287UL,4294814273UL,4294814221UL,4294814201UL,4294814191UL,4294814119UL,4294814113UL,4294814099UL,4294814089UL,4294814087UL,4294814047UL,4294814033UL,4294814003UL,4294813981UL,4294813879UL,4294813877UL,4294813871UL,4294813843UL,4294813801UL,4294813777UL,4294813771UL,4294813769UL,4294813729UL,4294813723UL,4294813711UL,4294813709UL,4294813693UL,4294813661UL,4294813603UL,4294813577UL,4294813573UL,4294813559UL,4294813541UL,4294813489UL,4294813451UL,4294813429UL,4294813417UL,4294813387UL,4294813379UL,4294813363UL,4294813361UL,4294813321UL,4294813277UL,4294813267UL,4294813249UL,4294813199UL,4294813169UL,4294813157UL,4294813111UL,4294813091UL,4294813049UL,4294813027UL,4294813007UL,4294812989UL,4294812979UL,4294812961UL,4294812937UL,4294812923UL,4294812889UL,4294812887UL,4294812871UL,4294812751UL,4294812749UL,4294812713UL,4294812679UL,4294812637UL,4294812617UL,4294812601UL,4294812593UL,4294812541UL,4294812503UL,4294812479UL,4294812469UL,4294812463UL,4294812451UL,4294812433UL,4294812427UL,4294812413UL,4294812367UL,4294812329UL,4294812317UL,4294812281UL,4294812257UL,4294812251UL,4294812239UL,4294812191UL,4294812173UL,4294812161UL,
4294812143UL,4294812133UL,4294812121UL,4294812097UL,4294812073UL,4294812031UL,4294812029UL,4294811999UL,4294811981UL,4294811971UL,4294811953UL,4294811929UL,4294811923UL,4294811891UL,4294811863UL,4294811849UL,4294811837UL,4294811821UL,4294811819UL,4294811809UL,4294811791UL,4294811783UL,4294811777UL,4294811761UL,4294811747UL,4294811743UL,4294811707UL,4294811693UL,4294811657UL,4294811639UL,4294811629UL,4294811627UL,4294811617UL,4294811557UL,4294811539UL,4294811467UL,4294811461UL,4294811429UL,4294811419UL,4294811401UL,4294811399UL,4294811363UL,4294811359UL,4294811333UL,4294811329UL,4294811317UL,4294811203UL,4294811177UL,4294811161UL,4294811141UL,4294811123UL,4294811111UL,4294811093UL,4294811089UL,4294811023UL,4294811011UL,4294810991UL,4294810973UL,4294810969UL,4294810937UL,4294810867UL,4294810843UL,4294810841UL,4294810813UL,4294810781UL,4294810757UL,4294810753UL,4294810733UL,4294810727UL,4294810693UL,4294810627UL,4294810621UL,4294810607UL,4294810579UL,4294810573UL,4294810571UL,4294810561UL,4294810511UL,4294810381UL,4294810379UL,4294810367UL,4294810363UL,4294810343UL,4294810259UL,4294810253UL,4294810237UL,4294810213UL,4294810211UL,4294810207UL,4294810193UL,4294810159UL,4294810099UL,4294810087UL,4294810063UL,4294810061UL,4294810057UL,4294810001UL,4294809991UL,4294809973UL,4294809923UL,
4294809887UL,4294809881UL,4294809853UL,4294809787UL,4294809767UL,4294809751UL,4294809749UL,4294809731UL,4294809703UL,4294809691UL,4294809661UL,4294809653UL,4294809601UL,4294809593UL,4294809587UL,4294809577UL,4294809503UL,4294809499UL,4294809487UL,4294809469UL,4294809451UL,4294809413UL,4294809403UL,4294809401UL,4294809319UL,4294809293UL,4294809283UL,4294809271UL,4294809269UL,4294809257UL,4294809221UL,4294809209UL,4294809157UL,4294809149UL,4294809133UL,4294809131UL,4294809119UL,4294809107UL,4294809091UL,4294809053UL,4294809041UL,4294809031UL,4294809019UL,4294809011UL,4294808981UL,4294808941UL,4294808939UL,4294808899UL,4294808879UL,4294808873UL,4294808867UL,4294808857UL,4294808809UL,4294808807UL,4294808803UL,4294808801UL,4294808779UL,4294808747UL,4294808717UL,4294808677UL,4294808663UL,4294808641UL,4294808593UL,4294808579UL,4294808537UL,4294808521UL,4294808509UL,4294808503UL,4294808491UL,4294808461UL,4294808459UL,4294808449UL,4294808437UL,4294808429UL,4294808387UL,4294808381UL,4294808369UL,4294808359UL,4294808341UL,4294808327UL,4294808291UL,4294808257UL,4294808233UL,4294808207UL,4294808183UL,4294808171UL,4294808131UL,4294808123UL,4294808113UL,4294808093UL,4294808087UL,4294808083UL,4294808069UL,4294808059UL,4294808053UL,4294808003UL,4294807999UL,4294807991UL,4294807973UL,4294807943UL,
4294807939UL,4294807919UL,4294807897UL,4294807889UL,4294807843UL,4294807841UL,4294807813UL,4294807787UL,4294807703UL,4294807603UL,4294807567UL,4294807553UL,4294807513UL,4294807477UL,4294807369UL,4294807357UL,4294807331UL,4294807289UL,4294807243UL,4294807241UL,4294807213UL,4294807201UL,4294807199UL,4294807193UL,4294807183UL,4294807169UL,4294807147UL,4294807129UL,4294807103UL,4294807093UL,4294807073UL,4294807067UL,4294807061UL,4294807057UL,4294807039UL,4294807037UL,4294807021UL,4294807009UL,4294807003UL,4294806977UL,4294806973UL,4294806959UL,4294806953UL,4294806899UL,4294806877UL,4294806869UL,4294806853UL,4294806851UL,4294806839UL,4294806833UL,4294806811UL,4294806793UL,4294806727UL,4294806643UL,4294806613UL,4294806587UL,4294806547UL,4294806541UL,4294806497UL,4294806431UL,4294806427UL,4294806403UL,4294806349UL,4294806343UL,4294806319UL,4294806317UL,4294806251UL,4294806233UL,4294806221UL,4294806181UL,4294806179UL,4294806167UL,4294806149UL,4294806079UL,4294806059UL,4294806053UL,4294806023UL,4294806017UL,4294805993UL,4294805971UL,4294805959UL,4294805909UL,4294805887UL,4294805881UL,4294805831UL,4294805783UL,4294805773UL,4294805743UL,4294805731UL,4294805687UL,4294805681UL,4294805677UL,4294805653UL,4294805629UL,4294805531UL,4294805513UL,4294805509UL,4294805497UL,4294805491UL,4294805477UL,
4294805443UL,4294805393UL,4294805381UL,4294805363UL,4294805323UL,4294805287UL,4294805267UL,4294805237UL,4294805219UL,4294805209UL,4294805159UL,4294805143UL,4294805129UL,4294805117UL,4294805071UL,4294805017UL,4294804999UL,4294804993UL,4294804951UL,4294804949UL,4294804939UL,4294804931UL,4294804879UL,4294804853UL,4294804837UL,4294804807UL,4294804747UL,4294804733UL,4294804727UL,4294804691UL,4294804687UL,4294804663UL,4294804621UL,4294804601UL,4294804543UL,4294804529UL,4294804519UL,4294804487UL,4294804471UL,4294804463UL,4294804429UL,4294804351UL,4294804343UL,4294804337UL,4294804331UL,4294804309UL,4294804307UL,4294804291UL,4294804277UL,4294804259UL,4294804223UL,4294804187UL,4294804183UL,4294804141UL,4294804091UL,4294804001UL,4294803991UL,4294803983UL,4294803979UL,4294803977UL,4294803941UL,4294803901UL,4294803889UL,4294803811UL,4294803763UL,4294803761UL,4294803727UL,4294803701UL,4294803677UL,4294803599UL,4294803563UL,4294803559UL,4294803533UL,4294803523UL,4294803511UL,4294803497UL,4294803467UL,4294803451UL,4294803439UL,4294803437UL,4294803397UL,4294803299UL,4294803281UL,4294803269UL,4294803251UL,4294803239UL,4294803221UL,4294803217UL,4294803203UL,4294803197UL,4294803193UL,4294803131UL,4294803119UL,4294803059UL,4294803049UL,4294803047UL,4294803031UL,4294803011UL,4294803001UL,4294802987UL,
4294802947UL,4294802893UL,4294802881UL,4294802873UL,4294802843UL,4294802833UL,4294802797UL,4294802789UL,4294802777UL,4294802761UL,4294802683UL,4294802653UL,4294802609UL,4294802597UL,4294802593UL,4294802591UL,4294802573UL,4294802563UL,4294802467UL,4294802441UL,4294802431UL,4294802377UL,4294802359UL,4294802329UL,4294802297UL,4294802263UL,4294802231UL,4294802207UL,4294802153UL,4294802147UL,4294802131UL,4294802069UL,4294802023UL,4294802011UL,4294801993UL,4294801991UL,4294801963UL,4294801957UL,4294801943UL,4294801939UL,4294801897UL,4294801879UL,4294801873UL,4294801871UL,4294801867UL,4294801843UL,4294801837UL,4294801831UL,4294801813UL,4294801793UL,4294801789UL,4294801769UL,4294801757UL,4294801747UL,4294801733UL,4294801723UL,4294801703UL,4294801699UL,4294801697UL,4294801649UL,4294801607UL,4294801549UL,4294801543UL,4294801507UL,4294801499UL,4294801493UL,4294801463UL,4294801453UL,4294801451UL,4294801421UL,4294801387UL,4294801327UL,4294801279UL,4294801271UL,4294801253UL,4294801223UL,4294801169UL,4294801157UL,4294801151UL,4294801067UL,4294801061UL,4294801051UL,4294801031UL,4294801009UL,4294800973UL,4294800959UL,4294800943UL,4294800929UL,4294800889UL,4294800877UL,4294800871UL,4294800857UL,4294800841UL,4294800803UL,4294800779UL,4294800689UL,4294800677UL,4294800673UL,4294800659UL,4294800611UL,
4294800599UL,4294800589UL,4294800583UL,4294800571UL,4294800563UL,4294800551UL,4294800473UL,4294800467UL,4294800431UL,4294800403UL,4294800401UL,4294800361UL,4294800329UL,4294800277UL,4294800247UL,4294800241UL,4294800229UL,4294800199UL,4294800193UL,4294800187UL,4294800173UL,4294800149UL,4294800101UL,4294800089UL,4294800079UL,4294800043UL,4294800017UL,4294800001UL,4294799983UL,4294799969UL,4294799953UL,4294799939UL,4294799903UL,4294799837UL,4294799813UL,4294799809UL,4294799807UL,4294799801UL,4294799791UL,4294799783UL,4294799779UL,4294799749UL,4294799723UL,4294799713UL,4294799681UL,4294799659UL,4294799609UL,4294799581UL,4294799521UL,4294799477UL,4294799461UL,4294799459UL,4294799429UL,4294799401UL,4294799389UL,4294799381UL,4294799359UL,4294799357UL,4294799351UL,4294799347UL,4294799339UL,4294799321UL,4294799293UL,4294799261UL,4294799251UL,4294799239UL,4294799207UL,4294799203UL,4294799189UL,4294799153UL,4294799149UL,4294799141UL,4294799129UL,4294799101UL,4294799071UL,4294799059UL,4294799053UL,4294799027UL,4294799009UL,4294798997UL,4294798987UL,4294798967UL,4294798957UL,4294798933UL,4294798883UL,4294798843UL,4294798811UL,4294798799UL,4294798789UL,4294798777UL,4294798747UL,4294798727UL,4294798693UL,4294798637UL,4294798633UL,4294798609UL,4294798603UL,4294798583UL,4294798517UL,4294798511UL,
4294798483UL,4294798463UL,4294798429UL,4294798427UL,4294798367UL,4294798331UL,4294798327UL,4294798309UL,4294798279UL,4294798169UL,4294798141UL,4294798129UL,4294798117UL,4294798087UL,4294798061UL,4294798031UL,4294798003UL,4294797979UL,4294797971UL,4294797961UL,4294797937UL,4294797931UL,4294797911UL,4294797883UL,4294797863UL,4294797853UL,4294797841UL,4294797823UL,4294797769UL,4294797763UL,4294797757UL,4294797709UL,4294797697UL,4294797673UL,4294797671UL,4294797653UL,4294797623UL,4294797599UL,4294797589UL,4294797587UL,4294797569UL,4294797491UL,4294797433UL,4294797391UL,4294797361UL,4294797359UL,4294797341UL,4294797281UL,4294797271UL,4294797263UL,4294797251UL,4294797239UL,4294797233UL,4294797229UL,4294797211UL,4294797173UL,4294797127UL,4294797053UL,4294797047UL,4294797019UL,4294797007UL,4294796981UL,4294796951UL,4294796939UL,4294796911UL,4294796899UL,4294796881UL,4294796851UL,4294796839UL,4294796833UL,4294796771UL,4294796747UL,4294796729UL,4294796677UL,4294796659UL,4294796633UL,4294796621UL,4294796567UL,4294796551UL,4294796531UL,4294796521UL,4294796507UL,4294796501UL,4294796477UL,4294796447UL,4294796357UL,4294796333UL,4294796299UL,4294796287UL,4294796273UL,4294796257UL,4294796249UL,4294796243UL,4294796237UL,4294796213UL,4294796197UL,4294796147UL,4294796137UL,4294796131UL,4294796113UL,
4294796111UL,4294796089UL,4294796057UL,4294796041UL,4294796039UL,4294795993UL,4294795987UL,4294795963UL,4294795949UL,4294795931UL,4294795927UL,4294795889UL,4294795849UL,4294795811UL,4294795807UL,4294795793UL,4294795789UL,4294795763UL,4294795721UL,4294795717UL,4294795711UL,4294795699UL,4294795691UL,4294795651UL,4294795649UL,4294795597UL,4294795553UL,4294795541UL,4294795537UL,4294795517UL,4294795501UL,4294795487UL,4294795471UL,4294795447UL,4294795441UL,4294795423UL,4294795369UL,4294795367UL,4294795333UL,4294795301UL,4294795261UL,4294795259UL,4294795217UL,4294795159UL,4294795157UL,4294795123UL,4294795121UL,4294795081UL,4294795079UL,4294795067UL,4294795039UL,4294795033UL,4294795031UL,4294795019UL,4294795013UL,4294795009UL,4294795003UL,4294794971UL,4294794967UL,4294794887UL,4294794883UL,4294794877UL,4294794863UL,4294794851UL,4294794799UL,4294794787UL,4294794781UL,4294794773UL,4294794767UL,4294794733UL,4294794709UL,4294794703UL,4294794667UL,4294794661UL,4294794641UL,4294794593UL,4294794587UL,4294794583UL,4294794563UL,4294794547UL,4294794481UL,4294794461UL,4294794457UL,4294794451UL,4294794359UL,4294794311UL,4294794289UL,4294794271UL,4294794263UL,4294794233UL,4294794223UL,4294794211UL,4294794197UL,4294794187UL,4294794137UL,4294794113UL,4294794109UL,4294794083UL,4294793977UL,4294793969UL,
4294793917UL,4294793869UL,4294793851UL,4294793837UL,4294793819UL,4294793813UL,4294793807UL,4294793791UL,4294793779UL,4294793753UL,4294793729UL,4294793641UL,4294793627UL,4294793593UL,4294793551UL,4294793539UL,4294793509UL,4294793429UL,4294793423UL,4294793387UL,4294793357UL,4294793341UL,4294793329UL,4294793303UL,4294793297UL,4294793291UL,4294793281UL,4294793233UL,4294793207UL,4294793183UL,4294793171UL,4294793161UL,4294793143UL,4294793137UL,4294793101UL,4294793047UL,4294793017UL,4294792993UL,4294792991UL,4294792973UL,4294792951UL,4294792913UL,4294792897UL,4294792883UL,4294792877UL,4294792847UL,4294792823UL,4294792757UL,4294792709UL,4294792703UL,4294792639UL,4294792609UL,4294792591UL,4294792561UL,4294792559UL,4294792549UL,4294792529UL,4294792499UL,4294792459UL,4294792441UL,4294792409UL,4294792387UL,4294792351UL,4294792349UL,4294792309UL,4294792289UL,4294792267UL,4294792217UL,4294792213UL,4294792181UL,4294792171UL,4294792109UL,4294792081UL,4294792069UL,4294792063UL,4294792027UL,4294791997UL,4294791967UL,4294791961UL,4294791953UL,4294791799UL,4294791793UL,4294791773UL,4294791727UL,4294791713UL,4294791707UL,4294791701UL,4294791689UL,4294791637UL,4294791593UL,4294791581UL,4294791563UL,4294791547UL,4294791493UL,4294791467UL,4294791463UL,4294791461UL,4294791433UL,4294791419UL,4294791409UL,
4294791301UL,4294791299UL,4294791289UL,4294791269UL,4294791257UL,4294791253UL,4294791247UL,4294791229UL,4294791227UL,4294791223UL,4294791211UL,4294791203UL,4294791199UL,4294791197UL,4294791167UL,4294791157UL,4294791139UL,4294791101UL,4294791089UL,4294790977UL,4294790891UL,4294790881UL,4294790867UL,4294790833UL,4294790831UL,4294790821UL,4294790813UL,4294790791UL,4294790779UL,4294790729UL,4294790707UL,4294790701UL,4294790693UL,4294790683UL,4294790657UL,4294790653UL,4294790627UL,4294790611UL,4294790587UL,4294790551UL,4294790519UL,4294790491UL,4294790473UL,4294790449UL,4294790443UL,4294790399UL,4294790389UL,4294790371UL,4294790323UL,4294790321UL,4294790317UL,4294790309UL,4294790261UL,4294790219UL,4294790197UL,4294790173UL,4294790147UL,4294790131UL,4294790083UL,4294790081UL,4294790051UL,4294790041UL,4294790029UL,4294790011UL,4294789999UL,4294789957UL,4294789943UL,4294789937UL,4294789909UL,4294789903UL,4294789871UL,4294789789UL,4294789777UL,4294789703UL,4294789699UL,4294789691UL,4294789687UL,4294789673UL,4294789663UL,4294789657UL,4294789637UL,4294789627UL,4294789619UL,4294789591UL,4294789589UL,4294789571UL,4294789553UL,4294789501UL,4294789487UL,4294789459UL,4294789409UL,4294789399UL,4294789381UL,4294789337UL,4294789327UL,4294789313UL,4294789283UL,4294789277UL,4294789253UL,4294789201UL,
4294789199UL,4294789193UL,4294789189UL,4294789153UL,4294789151UL,4294789141UL,4294789139UL,4294789129UL,4294789117UL,4294789091UL,4294789069UL,4294789063UL,4294789027UL,4294789003UL,4294788917UL,4294788907UL,4294788871UL,4294788859UL,4294788857UL,4294788737UL,4294788713UL,4294788703UL,4294788691UL,4294788677UL,4294788661UL,4294788649UL,4294788647UL,4294788629UL,4294788583UL,4294788571UL,4294788569UL,4294788521UL,4294788517UL,4294788503UL,4294788467UL,4294788451UL,4294788409UL,4294788403UL,4294788397UL,4294788389UL,4294788301UL,4294788299UL,4294788287UL,4294788269UL,4294788259UL,4294788257UL,4294788247UL,4294788241UL,4294788163UL,4294788133UL,4294788131UL,4294788109UL,4294788079UL,4294788077UL,4294788053UL,4294787933UL,4294787921UL,4294787897UL,4294787881UL,4294787879UL,4294787863UL,4294787851UL,4294787813UL,4294787801UL,4294787779UL,4294787737UL,4294787719UL,4294787713UL,4294787701UL,4294787699UL,4294787689UL,4294787687UL,4294787663UL,4294787659UL,4294787641UL,4294787603UL,4294787593UL,4294787579UL,4294787501UL,4294787491UL,4294787489UL,4294787467UL,4294787459UL,4294787443UL,4294787429UL,4294787377UL,4294787359UL,4294787353UL,4294787339UL,4294787327UL,4294787323UL,4294787317UL,4294787297UL,4294787257UL,4294787251UL,4294787249UL,4294787243UL,4294787221UL,4294787209UL,4294787207UL,
4294787183UL,4294787117UL,4294787017UL,4294787011UL,4294786997UL,4294786973UL,4294786957UL,4294786949UL,4294786939UL,4294786921UL,4294786919UL,4294786907UL,4294786901UL,4294786883UL,4294786861UL,4294786843UL,4294786829UL,4294786817UL,4294786799UL,4294786781UL,4294786739UL,4294786681UL,4294786673UL,4294786627UL,4294786609UL,4294786603UL,4294786597UL,4294786583UL,4294786553UL,4294786549UL,4294786547UL,4294786541UL,4294786537UL,4294786519UL,4294786487UL,4294786459UL,4294786439UL,4294786427UL,4294786423UL,4294786421UL,4294786411UL,4294786409UL,4294786393UL,4294786373UL,4294786369UL,4294786361UL,4294786357UL,4294786333UL,4294786271UL,4294786241UL,4294786219UL,4294786217UL,4294786187UL,4294786169UL,4294786127UL,4294786123UL,4294786079UL,4294786073UL,4294786061UL,4294786043UL,4294786037UL,4294786003UL,4294785991UL,4294785977UL,4294785967UL,4294785923UL,4294785893UL,4294785877UL,4294785857UL,4294785851UL,4294785829UL,4294785823UL,4294785809UL,4294785799UL,4294785779UL,4294785763UL,4294785751UL,4294785743UL,4294785739UL,4294785697UL,4294785683UL,4294785679UL,4294785673UL,4294785637UL,4294785589UL,4294785577UL,4294785493UL,4294785491UL,4294785461UL,4294785427UL,4294785419UL,4294785401UL,4294785359UL,4294785349UL,4294785311UL,4294785263UL,4294785233UL,4294785227UL,4294785217UL,4294785211UL,
4294785197UL,4294785179UL,4294785163UL,4294785097UL,4294785071UL,4294785059UL,4294785049UL,4294785041UL,4294785029UL,4294785017UL,4294785013UL,4294785007UL,4294784969UL,4294784929UL,4294784903UL,4294784873UL,4294784863UL,4294784861UL,4294784843UL,4294784821UL,4294784771UL,4294784761UL,4294784743UL,4294784729UL,4294784723UL,4294784713UL,4294784653UL,4294784639UL,4294784633UL,4294784617UL,4294784597UL,4294784569UL,4294784539UL,4294784521UL,4294784497UL,4294784479UL,4294784381UL,4294784371UL,4294784363UL,4294784327UL,4294784323UL,4294784321UL,4294784293UL,4294784281UL,4294784251UL,4294784243UL,4294784161UL,4294784159UL,4294784077UL,4294784063UL,4294784027UL,4294784023UL,4294784003UL,4294783963UL,4294783957UL,4294783919UL,4294783861UL,4294783853UL,4294783847UL,4294783841UL,4294783781UL,4294783723UL,4294783709UL,4294783699UL,4294783697UL,4294783673UL,4294783643UL,4294783631UL,4294783607UL,4294783601UL,4294783567UL,4294783529UL,4294783501UL,4294783499UL,4294783433UL,4294783421UL,4294783403UL,4294783373UL,4294783327UL,4294783319UL,4294783303UL,4294783289UL,4294783247UL,4294783243UL,4294783211UL,4294783193UL,4294783189UL,4294783187UL,4294783153UL,4294783133UL,4294783099UL,4294783067UL,4294783063UL,4294783057UL,4294783039UL,4294783037UL,4294783033UL,4294783027UL,4294782991UL,4294782983UL,
4294782949UL,4294782889UL,4294782883UL,4294782859UL,4294782839UL,4294782809UL,4294782803UL,4294782773UL,4294782757UL,4294782727UL,4294782719UL,4294782703UL,4294782691UL,4294782649UL,4294782593UL,4294782577UL,4294782551UL,4294782523UL,4294782493UL,4294782467UL,4294782421UL,4294782329UL,4294782281UL,4294782259UL,4294782223UL,4294782197UL,4294782169UL,4294782143UL,4294782113UL,4294782091UL,4294782077UL,4294782071UL,4294782031UL,4294782017UL,4294782013UL,4294781989UL,4294781971UL,4294781969UL,4294781903UL,4294781899UL,4294781891UL,4294781873UL,4294781863UL,4294781851UL,4294781837UL,4294781809UL,4294781783UL,4294781773UL,4294781747UL,4294781737UL,4294781731UL,4294781671UL,4294781669UL,4294781663UL,4294781581UL,4294781573UL,4294781537UL,4294781531UL,4294781501UL,4294781473UL,4294781453UL,4294781441UL,4294781423UL,4294781389UL,4294781377UL,4294781371UL,4294781317UL,4294781297UL,4294781291UL,4294781269UL,4294781263UL,4294781243UL,4294781149UL,4294781123UL,4294781059UL,4294781027UL,4294780981UL,4294780969UL,4294780937UL,4294780933UL,4294780927UL,4294780913UL,4294780901UL,4294780891UL,4294780877UL,4294780871UL,4294780859UL,4294780849UL,4294780837UL,4294780829UL,4294780817UL,4294780813UL,4294780769UL,4294780757UL,4294780751UL,4294780697UL,4294780657UL,4294780591UL,4294780573UL,4294780541UL,
4294780519UL,4294780507UL,4294780487UL,4294780453UL,4294780447UL,4294780423UL,4294780417UL,4294780367UL,4294780337UL,4294780327UL,4294780297UL,4294780289UL,4294780267UL,4294780211UL,4294780183UL,4294780169UL,4294780163UL,4294780157UL,4294780153UL,4294780151UL,4294780141UL,4294780123UL,4294780109UL,4294780099UL,4294780081UL,4294780073UL,4294780043UL,4294780033UL,4294780013UL,4294780001UL,4294779997UL,4294779953UL,4294779941UL,4294779917UL,4294779869UL,4294779851UL,4294779823UL,4294779821UL,4294779809UL,4294779787UL,4294779721UL,4294779707UL,4294779689UL,4294779667UL,4294779661UL,4294779659UL,4294779653UL,4294779631UL,4294779617UL,4294779611UL,4294779539UL,4294779527UL,4294779521UL,4294779451UL,4294779439UL,4294779409UL,4294779383UL,4294779371UL,4294779367UL,4294779337UL,4294779319UL,4294779287UL,4294779199UL,4294779191UL,4294779169UL,4294779163UL,4294779131UL,4294779101UL,4294779079UL,4294779067UL,4294779061UL,4294779059UL,4294779031UL,4294779023UL,4294779001UL,4294778977UL,4294778963UL,4294778933UL,4294778921UL,4294778903UL,4294778899UL,4294778893UL,4294778879UL,4294778849UL,4294778827UL,4294778821UL,4294778783UL,4294778773UL,4294778767UL,4294778759UL,4294778723UL,4294778717UL,4294778699UL,4294778689UL,4294778687UL,4294778641UL,4294778633UL,4294778623UL,4294778617UL,4294778603UL,
4294778597UL,4294778573UL,4294778567UL,4294778557UL,4294778513UL,4294778497UL,4294778443UL,4294778437UL,4294778419UL,4294778407UL,4294778387UL,4294778377UL,4294778363UL,4294778353UL,4294778333UL,4294778321UL,4294778273UL,4294778269UL,4294778263UL,4294778233UL,4294778197UL,4294778179UL,4294778129UL,4294778101UL,4294778093UL,4294778087UL,4294778083UL,4294778057UL,4294778053UL,4294778009UL,4294777999UL,4294777987UL,4294777957UL,4294777909UL,4294777889UL,4294777871UL,4294777843UL,4294777831UL,4294777807UL,4294777771UL,4294777709UL,4294777679UL,4294777667UL,4294777657UL,4294777633UL,4294777621UL,4294777601UL,4294777579UL,4294777493UL,4294777477UL,4294777447UL,4294777441UL,4294777427UL,4294777379UL,4294777367UL,4294777297UL,4294777273UL,4294777259UL,4294777241UL,4294777213UL,4294777211UL,4294777199UL,4294777171UL,4294777129UL,4294777111UL,4294777087UL,4294777063UL,4294777057UL,4294777049UL,4294777009UL,4294776991UL,4294776979UL,4294776977UL,4294776917UL,4294776877UL,4294776809UL,4294776803UL,4294776799UL,4294776781UL,4294776769UL,4294776767UL,4294776751UL,4294776737UL,4294776671UL,4294776617UL,4294776583UL,4294776571UL,4294776539UL,4294776529UL,4294776523UL,4294776457UL,4294776449UL,4294776433UL,4294776391UL,4294776371UL,4294776347UL,4294776337UL,4294776331UL,4294776329UL,4294776307UL,
4294776289UL,4294776287UL,4294776163UL,4294776119UL,4294776089UL,4294776067UL,4294776049UL,4294776041UL,4294776023UL,4294776019UL,4294776007UL,4294775983UL,4294775923UL,4294775899UL,4294775897UL,4294775869UL,4294775861UL,4294775857UL,4294775839UL,4294775831UL,4294775803UL,4294775761UL,4294775701UL,4294775669UL,4294775651UL,4294775647UL,4294775633UL,4294775591UL,4294775497UL,4294775477UL,4294775431UL,4294775393UL,4294775357UL,4294775327UL,4294775311UL,4294775267UL,4294775237UL,4294775231UL,4294775159UL,4294775101UL,4294775099UL,4294775087UL,4294775047UL,4294775033UL,4294774987UL,4294774961UL,4294774943UL,4294774927UL,4294774921UL,4294774919UL,4294774903UL,4294774849UL,4294774837UL,4294774819UL,4294774793UL,4294774747UL,4294774733UL,4294774699UL,4294774681UL,4294774661UL,4294774657UL,4294774643UL,4294774639UL,4294774637UL,4294774607UL,4294774577UL,4294774543UL,4294774537UL,4294774531UL,4294774529UL,4294774499UL,4294774489UL,4294774487UL,4294774403UL,4294774399UL,4294774321UL,4294774279UL,4294774271UL,4294774261UL,4294774213UL,4294774201UL,4294774189UL,4294774181UL,4294774157UL,4294774139UL,4294774109UL,4294774049UL,4294774013UL,4294774009UL,4294773997UL,4294773953UL,4294773913UL,4294773911UL,4294773907UL,4294773893UL,4294773841UL,4294773839UL,4294773787UL,4294773781UL,4294773731UL,
4294773719UL,4294773713UL,4294773689UL,4294773677UL,4294773673UL,4294773667UL,4294773653UL,4294773643UL,4294773577UL,4294773551UL,4294773533UL,4294773487UL,4294773481UL,4294773391UL,4294773361UL,4294773349UL,4294773341UL,4294773293UL,4294773251UL,4294773229UL,4294773227UL,4294773193UL,4294773179UL,4294773149UL,4294773103UL,4294773089UL,4294773071UL,4294773061UL,4294773047UL,4294772987UL,4294772941UL,4294772927UL,4294772897UL,4294772857UL,4294772851UL,4294772813UL,4294772753UL,4294772717UL,4294772707UL,4294772693UL,4294772689UL,4294772683UL,4294772639UL,4294772633UL,4294772623UL,4294772617UL,4294772593UL,4294772579UL,4294772569UL,4294772557UL,4294772551UL,4294772507UL,4294772491UL,4294772477UL,4294772473UL,4294772467UL,4294772453UL,4294772437UL,4294772431UL,4294772423UL,4294772323UL,4294772303UL,4294772297UL,4294772269UL,4294772231UL,4294772213UL,4294772201UL,4294772173UL,4294772171UL,4294772149UL,4294772137UL,4294772113UL,4294772093UL,4294772089UL,4294772087UL,4294772047UL,4294771997UL,4294771993UL,4294771973UL,4294771963UL,4294771933UL,4294771919UL,4294771909UL,4294771847UL,4294771787UL,4294771777UL,4294771769UL,4294771711UL,4294771619UL,4294771561UL,4294771549UL,4294771519UL,4294771511UL,4294771463UL,4294771447UL,4294771423UL,4294771391UL,4294771357UL,4294771333UL,4294771289UL,
4294771241UL,4294771237UL,4294771213UL,4294771139UL,4294771133UL,4294771109UL,4294771099UL,4294771097UL,4294771079UL,4294771069UL,4294771067UL,4294771057UL,4294771051UL,4294771003UL,4294770973UL,4294770959UL,4294770937UL,4294770929UL,4294770913UL,4294770881UL,4294770871UL,4294770827UL,4294770817UL,4294770793UL,4294770791UL,4294770769UL,4294770761UL,4294770757UL,4294770737UL,4294770691UL,4294770619UL,4294770607UL,4294770589UL,4294770533UL,4294770527UL,4294770517UL,4294770497UL,4294770479UL,4294770437UL,4294770409UL,4294770407UL,4294770397UL,4294770391UL,4294770323UL,4294770307UL,4294770281UL,4294770269UL,4294770247UL,4294770133UL,4294770121UL,4294770107UL,4294770083UL,4294770031UL,4294770019UL,4294769987UL,4294769981UL,4294769971UL,4294769957UL,4294769939UL,4294769933UL,4294769917UL,4294769873UL,4294769863UL,4294769839UL,4294769827UL,4294769813UL,4294769779UL,4294769771UL,4294769701UL,4294769683UL,4294769663UL,4294769659UL,4294769641UL,4294769603UL,4294769581UL,4294769579UL,4294769569UL,4294769539UL,4294769537UL,4294769459UL,4294769447UL,4294769407UL,4294769399UL,4294769387UL,4294769321UL,4294769251UL,4294769249UL,4294769203UL,4294769201UL,4294769159UL,4294769131UL,4294769081UL,4294769071UL,4294769051UL,4294769027UL,4294768979UL,4294768931UL,4294768903UL,4294768897UL,4294768853UL,
4294768823UL,4294768801UL,4294768789UL,4294768787UL,4294768783UL,4294768733UL,4294768693UL,4294768669UL,4294768657UL,4294768637UL,4294768627UL,4294768609UL,4294768589UL,4294768579UL,4294768553UL,4294768537UL,4294768469UL,4294768459UL,4294768447UL,4294768391UL,4294768367UL,4294768343UL,4294768307UL,4294768277UL,4294768267UL,4294768249UL,4294768199UL,4294768183UL,4294768109UL,4294768057UL,4294768043UL,4294768003UL,4294767977UL,4294767959UL,4294767949UL,4294767947UL,4294767913UL,4294767907UL,4294767887UL,4294767877UL,4294767811UL,4294767791UL,4294767781UL,4294767761UL,4294767703UL,4294767691UL,4294767649UL,4294767643UL,4294767641UL,4294767629UL,4294767611UL,4294767571UL,4294767541UL,4294767539UL,4294767523UL,4294767479UL,4294767461UL,4294767439UL,4294767431UL,4294767419UL,4294767397UL,4294767361UL,4294767359UL,4294767329UL,4294767293UL,4294767289UL,4294767283UL,4294767271UL,4294767263UL,4294767241UL,4294767203UL,4294767199UL,4294767173UL,4294767121UL,4294767107UL,4294767101UL,4294767089UL,4294767083UL,4294766951UL,4294766941UL,4294766921UL,4294766891UL,4294766873UL,4294766867UL,4294766849UL,4294766843UL,4294766837UL,4294766807UL,4294766779UL,4294766737UL,4294766717UL,4294766683UL,4294766681UL,4294766657UL,4294766653UL,4294766621UL,4294766591UL,4294766521UL,4294766477UL,4294766449UL,
4294766431UL,4294766419UL,4294766417UL,4294766407UL,4294766401UL,4294766393UL,4294766303UL,4294766299UL,4294766297UL,4294766159UL,4294766131UL,4294766123UL,4294766101UL,4294766093UL,4294766089UL,4294766087UL,4294766059UL,4294766029UL,4294765927UL,4294765921UL,4294765897UL,4294765883UL,4294765877UL,4294765847UL,4294765841UL,4294765837UL,4294765831UL,4294765729UL,4294765721UL,4294765691UL,4294765633UL,4294765627UL,4294765619UL,4294765609UL,4294765591UL,4294765547UL,4294765537UL,4294765511UL,4294765393UL,4294765357UL,4294765351UL,4294765297UL,4294765289UL,4294765259UL,4294765249UL,4294765247UL,4294765193UL,4294765171UL,4294765151UL,4294765133UL,4294765109UL,4294765099UL,4294765093UL,4294765087UL,4294765061UL,4294765049UL,4294765039UL,4294765021UL,4294765001UL,4294764983UL,4294764977UL,4294764869UL,4294764833UL,4294764829UL,4294764827UL,4294764821UL,4294764797UL,4294764781UL,4294764743UL,4294764739UL,4294764737UL,4294764713UL,4294764697UL,4294764679UL,4294764647UL,4294764641UL,4294764629UL,4294764613UL,4294764589UL,4294764577UL,4294764571UL,4294764563UL,4294764559UL,4294764517UL,4294764497UL,4294764457UL,4294764443UL,4294764431UL,4294764377UL,4294764371UL,4294764361UL,4294764343UL,4294764329UL,4294764301UL,4294764293UL,4294764289UL,4294764239UL,4294764223UL,4294764209UL,4294764203UL,
4294764163UL,4294764139UL,4294764127UL,4294764121UL,4294764113UL,4294764107UL,4294764031UL,4294764017UL,4294764007UL,4294763983UL,4294763929UL,4294763923UL,4294763917UL,4294763909UL,4294763887UL,4294763843UL,4294763833UL,4294763773UL,4294763749UL,4294763747UL,4294763741UL,4294763723UL,4294763701UL,4294763689UL,4294763687UL,4294763657UL,4294763651UL,4294763617UL,4294763611UL,4294763597UL,4294763587UL,4294763531UL,4294763507UL,4294763483UL,4294763471UL,4294763443UL,4294763423UL,4294763383UL,4294763357UL,4294763327UL,4294763303UL,4294763183UL,4294763171UL,4294763167UL,4294763153UL,4294763147UL,4294763141UL,4294763119UL,4294763117UL,4294763093UL,4294763069UL,4294763063UL,4294763051UL,4294763041UL,4294763027UL,4294763009UL,4294762999UL,4294762993UL,4294762991UL,4294762981UL,4294762963UL,4294762961UL,4294762943UL,4294762933UL,4294762891UL,4294762861UL,4294762811UL,4294762799UL,4294762783UL,4294762741UL,4294762709UL,4294762691UL,4294762673UL,4294762651UL,4294762613UL,4294762609UL,4294762601UL,4294762553UL,4294762543UL,4294762529UL,4294762517UL,4294762487UL,4294762393UL,4294762391UL,4294762387UL,4294762349UL,4294762327UL,4294762321UL,4294762319UL,4294762291UL,4294762273UL,4294762253UL,4294762249UL,4294762217UL,4294762189UL,4294762187UL,4294762183UL,4294762181UL,4294762133UL,4294762117UL,
4294762111UL,4294762079UL,4294762067UL,4294762051UL,4294762039UL,4294761983UL,4294761973UL,4294761971UL,4294761953UL,4294761937UL,4294761929UL,4294761883UL,4294761853UL,4294761829UL,4294761811UL,4294761803UL,4294761797UL,4294761749UL,4294761727UL,4294761719UL,4294761703UL,4294761701UL,4294761677UL,4294761673UL,4294761649UL,4294761637UL,4294761631UL,4294761617UL,4294761599UL,4294761593UL,4294761589UL,4294761587UL,4294761551UL,4294761469UL,4294761431UL,4294761397UL,4294761389UL,4294761371UL,4294761299UL,4294761283UL,4294761271UL,4294761241UL,4294761209UL,4294761151UL,4294761139UL,4294761131UL,4294761109UL,4294761101UL,4294761067UL,4294761013UL,4294761011UL,4294760999UL,4294760989UL,4294760963UL,4294760959UL,4294760861UL,4294760857UL,4294760849UL,4294760831UL,4294760749UL,4294760737UL,4294760731UL,4294760719UL,4294760669UL,4294760647UL,4294760633UL,4294760623UL,4294760621UL,4294760599UL,4294760581UL,4294760563UL,4294760521UL,4294760441UL,4294760411UL,4294760401UL,4294760389UL,4294760381UL,4294760369UL,4294760347UL,4294760341UL,4294760293UL,4294760227UL,4294760177UL,4294760117UL,4294760101UL,4294760039UL,4294760011UL,4294759979UL,4294759957UL,4294759913UL,4294759897UL,4294759877UL,4294759849UL,4294759817UL,4294759813UL,4294759783UL,4294759771UL,4294759751UL,4294759741UL,4294759739UL,
4294759643UL,4294759627UL,4294759591UL,4294759543UL,4294759507UL,4294759477UL,4294759421UL,4294759333UL,4294759309UL,4294759303UL,4294759267UL,4294759253UL,4294759237UL,4294759223UL,4294759153UL,4294759129UL,4294759097UL,4294759087UL,4294759039UL,4294758947UL,4294758931UL,4294758929UL,4294758913UL,4294758907UL,4294758901UL,4294758877UL,4294758851UL,4294758847UL,4294758829UL,4294758827UL,4294758781UL,4294758763UL,4294758737UL,4294758731UL,4294758709UL,4294758701UL,4294758691UL,4294758653UL,4294758649UL,4294758647UL,4294758641UL,4294758623UL,4294758599UL,4294758553UL,4294758541UL,4294758529UL,4294758493UL,4294758463UL,4294758439UL,4294758437UL,4294758397UL,4294758373UL,4294758371UL,4294758367UL,4294758353UL,4294758319UL,4294758301UL,4294758217UL,4294758203UL,4294758173UL,4294758137UL,4294758113UL,4294758107UL,4294758071UL,4294758047UL,4294758037UL,4294758019UL,4294757989UL,4294757981UL,4294757977UL,4294757947UL,4294757927UL,4294757917UL,4294757903UL,4294757897UL,4294757879UL,4294757867UL,4294757849UL,4294757843UL,4294757809UL,4294757807UL,4294757767UL,4294757729UL,4294757717UL,4294757713UL,4294757711UL,4294757689UL,4294757671UL,4294757641UL,4294757627UL,4294757557UL,4294757497UL,4294757491UL,4294757479UL,4294757459UL,4294757449UL,4294757443UL,4294757393UL,4294757387UL,4294757381UL,
4294757347UL,4294757309UL,4294757293UL,4294757239UL,4294757237UL,4294757227UL,4294757177UL,4294757167UL,4294757149UL,4294757147UL,4294757111UL,4294757083UL,4294757029UL,4294757021UL,4294756997UL,4294756933UL,4294756931UL,4294756927UL,4294756919UL,4294756901UL,4294756877UL,4294756867UL,4294756859UL,4294756853UL,4294756813UL,4294756799UL,4294756783UL,4294756757UL,4294756747UL,4294756727UL,4294756723UL,4294756679UL,4294756663UL,4294756639UL,4294756619UL,4294756589UL,4294756573UL,4294756541UL,4294756517UL,4294756507UL,4294756493UL,4294756483UL,4294756439UL,4294756429UL,4294756387UL,4294756373UL,4294756303UL,4294756187UL,4294756171UL,4294756157UL,4294756127UL,4294756069UL,4294756013UL,4294756003UL,4294756001UL,4294755977UL,4294755893UL,4294755889UL,4294755869UL,4294755809UL,4294755757UL,4294755749UL,4294755737UL,4294755727UL,4294755719UL,4294755701UL,4294755599UL,4294755589UL,4294755581UL,4294755559UL,4294755481UL,4294755457UL,4294755397UL,4294755391UL,4294755359UL,4294755349UL,4294755341UL,4294755337UL,4294755301UL,4294755233UL,4294755211UL,4294755209UL,4294755181UL,4294755151UL,4294755103UL,4294755089UL,4294755077UL,4294755001UL,4294754987UL,4294754977UL,4294754951UL,4294754869UL,4294754839UL,4294754819UL,4294754773UL,4294754753UL,4294754749UL,4294754729UL,4294754707UL,4294754701UL,
4294754683UL,4294754669UL,4294754647UL,4294754621UL,4294754617UL,4294754599UL,4294754587UL,4294754567UL,4294754549UL,4294754543UL,4294754461UL,4294754447UL,4294754441UL,4294754437UL,4294754423UL,4294754413UL,4294754393UL,4294754371UL,4294754351UL,4294754329UL,4294754279UL,4294754273UL,4294754267UL,4294754209UL,4294754207UL,4294754171UL,4294754153UL,4294754147UL,4294754131UL,4294754119UL,4294754117UL,4294754083UL,4294754077UL,4294754041UL,4294754039UL,4294754033UL,4294754011UL,4294753999UL,4294753933UL,4294753889UL,4294753781UL,4294753777UL,4294753763UL,4294753747UL,4294753703UL,4294753691UL,4294753669UL,4294753657UL,4294753633UL,4294753621UL,4294753553UL,4294753511UL,4294753487UL,4294753459UL,4294753457UL,4294753409UL,4294753327UL,4294753297UL,4294753247UL,4294753219UL,4294753213UL,4294753159UL,4294753153UL,4294753147UL,4294753123UL,4294753121UL,4294753093UL,4294753091UL,4294753087UL,4294753063UL,4294753049UL,4294753037UL,4294753033UL,4294753019UL,4294752983UL,4294752971UL,4294752961UL,4294752949UL,4294752937UL,4294752929UL,4294752899UL,4294752893UL,4294752859UL,4294752841UL,4294752817UL,4294752769UL,4294752757UL,4294752743UL,4294752739UL,4294752733UL,4294752731UL,4294752691UL,4294752677UL,4294752661UL,4294752659UL,4294752643UL,4294752589UL,4294752563UL,4294752547UL,4294752521UL,
4294752463UL,4294752383UL,4294752377UL,4294752331UL,4294752311UL,4294752283UL,4294752271UL,4294752263UL,4294752239UL,4294752223UL,4294752221UL,4294752181UL,4294752167UL,4294752149UL,4294752139UL,4294752103UL,4294752089UL,4294752079UL,4294752067UL,4294752037UL,4294752019UL,4294752017UL,4294751969UL,4294751941UL,4294751933UL,4294751911UL,4294751869UL,4294751863UL,4294751861UL,4294751831UL,4294751779UL,4294751767UL,4294751753UL,4294751743UL,4294751729UL,4294751717UL,4294751707UL,4294751689UL,4294751639UL,4294751627UL,4294751623UL,4294751537UL,4294751471UL,4294751459UL,4294751441UL,4294751359UL,4294751347UL,4294751333UL,4294751323UL,4294751311UL,4294751309UL,4294751269UL,4294751267UL,4294751261UL,4294751233UL,4294751179UL,4294751147UL,4294751141UL,4294751137UL,4294751093UL,4294751081UL,4294751057UL,4294751053UL,4294751047UL,4294751017UL,4294751009UL,4294750997UL,4294750963UL,4294750949UL,4294750927UL,4294750903UL,4294750871UL,4294750841UL,4294750829UL,4294750807UL,4294750799UL,4294750793UL,4294750787UL,4294750751UL,4294750741UL,4294750687UL,4294750667UL,4294750661UL,4294750651UL,4294750637UL,4294750591UL,4294750531UL,4294750513UL,4294750507UL,4294750441UL,4294750403UL,4294750379UL,4294750373UL,4294750301UL,4294750267UL,4294750249UL,4294750241UL,4294750231UL,4294750217UL,4294750211UL,
4294750193UL,4294750153UL,4294750147UL,4294750127UL,4294750121UL,4294750111UL,4294750073UL,4294750051UL,4294750021UL,4294749989UL,4294749937UL,4294749929UL,4294749923UL,4294749887UL,4294749883UL,4294749863UL,4294749857UL,4294749853UL,4294749841UL,4294749839UL,4294749799UL,4294749769UL,4294749737UL,4294749709UL,4294749707UL,4294749673UL,4294749649UL,4294749643UL,4294749637UL,4294749623UL,4294749619UL,4294749617UL,4294749611UL,4294749587UL,4294749527UL,4294749499UL,4294749479UL,4294749463UL,4294749449UL,4294749421UL,4294749397UL,4294749377UL,4294749373UL,4294749353UL,4294749343UL,4294749337UL,4294749311UL,4294749301UL,4294749293UL,4294749281UL,4294749271UL,4294749259UL,4294749233UL,4294749203UL,4294749197UL,4294749161UL,4294749157UL,4294749143UL,4294749133UL,4294749119UL,4294749101UL,4294749073UL,4294749029UL,4294749007UL,4294749001UL,4294748971UL,4294748963UL,4294748863UL,4294748849UL,4294748839UL,4294748837UL,4294748833UL,4294748831UL,4294748819UL,4294748753UL,4294748723UL,4294748719UL,4294748687UL,4294748683UL,4294748681UL,4294748677UL,4294748621UL,4294748617UL,4294748603UL,4294748599UL,4294748569UL,4294748527UL,4294748449UL,4294748407UL,4294748389UL,4294748387UL,4294748363UL,4294748351UL,4294748333UL,4294748329UL,4294748327UL,4294748321UL,4294748317UL,4294748299UL,4294748291UL,
4294748279UL,4294748257UL,4294748231UL,4294748207UL,4294748177UL,4294748149UL,4294748111UL,4294748089UL,4294748083UL,4294748053UL,4294748047UL,4294748033UL,4294747997UL,4294747981UL,4294747939UL,4294747907UL,4294747901UL,4294747823UL,4294747801UL,4294747763UL,4294747741UL,4294747733UL,4294747693UL,4294747687UL,4294747661UL,4294747649UL,4294747619UL,4294747603UL,4294747579UL,4294747577UL,4294747573UL,4294747571UL,4294747549UL,4294747543UL,4294747487UL,4294747453UL,4294747439UL,4294747423UL,4294747399UL,4294747367UL,4294747363UL,4294747339UL,4294747333UL,4294747291UL,4294747279UL,4294747277UL,4294747271UL,4294747267UL,4294747147UL,4294747133UL,4294747087UL,4294747081UL,4294747063UL,4294747027UL,4294747001UL,4294746997UL,4294746959UL,4294746949UL,4294746931UL,4294746919UL,4294746899UL,4294746893UL,4294746881UL,4294746857UL,4294746853UL,4294746811UL,4294746809UL,4294746791UL,4294746787UL,4294746773UL,4294746767UL,4294746713UL,4294746697UL,4294746689UL,4294746671UL,4294746667UL,4294746653UL,4294746649UL,4294746641UL,4294746629UL,4294746581UL,4294746571UL,4294746563UL,4294746551UL,4294746497UL,4294746481UL,4294746457UL,4294746451UL,4294746437UL,4294746413UL,4294746409UL,4294746383UL,4294746373UL,4294746361UL,4294746359UL,4294746319UL,4294746311UL,4294746299UL,4294746259UL,4294746257UL,
4294746233UL,4294746199UL,4294746179UL,4294746167UL,4294746151UL,4294746143UL,4294746121UL,4294746109UL,4294746083UL,4294746061UL,4294746031UL,4294746013UL,4294745999UL,4294745963UL,4294745927UL,4294745911UL,4294745893UL,4294745869UL,4294745831UL,4294745821UL,4294745729UL,4294745723UL,4294745711UL,4294745699UL,4294745671UL,4294745657UL,4294745647UL,4294745629UL,4294745599UL,4294745597UL,4294745557UL,4294745501UL,4294745471UL,4294745447UL,4294745393UL,4294745369UL,4294745339UL,4294745333UL,4294745327UL,4294745317UL,4294745293UL,4294745281UL,4294745263UL,4294745251UL,4294745249UL,4294745243UL,4294745167UL,4294745159UL,4294745149UL,4294745101UL,4294745093UL,4294745087UL,4294745083UL,4294745033UL,4294745029UL,4294745023UL,4294745011UL,4294744981UL,4294744931UL,4294744873UL,4294744829UL,4294744807UL,4294744777UL,4294744747UL,4294744693UL,4294744679UL,4294744639UL,4294744627UL,4294744537UL,4294744499UL,4294744481UL,4294744471UL,4294744469UL,4294744457UL,4294744453UL,4294744423UL,4294744397UL,4294744379UL,4294744369UL,4294744361UL,4294744351UL,4294744313UL,4294744291UL,4294744271UL,4294744261UL,4294744243UL,4294744231UL,4294744193UL,4294744169UL,4294744159UL,4294744151UL,4294744133UL,4294744109UL,4294744099UL,4294744087UL,4294744081UL,4294744079UL,4294744057UL,4294744033UL,4294744001UL,
4294743991UL,4294743961UL,4294743941UL,4294743919UL,4294743889UL,4294743877UL,4294743853UL,4294743829UL,4294743797UL,4294743787UL,4294743763UL,4294743749UL,4294743737UL,4294743671UL,4294743659UL,4294743611UL,4294743601UL,4294743577UL,4294743547UL,4294743539UL,4294743533UL,4294743521UL,4294743499UL,4294743469UL,4294743463UL,4294743461UL,4294743433UL,4294743421UL,4294743407UL,4294743391UL,4294743389UL,4294743377UL,4294743367UL,4294743289UL,4294743263UL,4294743253UL,4294743239UL,4294743181UL,4294743179UL,4294743157UL,4294743127UL,4294743113UL,4294743091UL,4294743073UL,4294743059UL,4294743041UL,4294743029UL,4294742983UL,4294742939UL,4294742887UL,4294742831UL,4294742761UL,4294742747UL,4294742737UL,4294742731UL,4294742717UL,4294742713UL,4294742671UL,4294742663UL,4294742659UL,4294742633UL,4294742593UL,4294742581UL,4294742563UL,4294742549UL,4294742531UL,4294742513UL,4294742509UL,4294742483UL,4294742467UL,4294742429UL,4294742369UL,4294742339UL,4294742323UL,4294742303UL,4294742299UL,4294742279UL,4294742239UL,4294742237UL,4294742233UL,4294742227UL,4294742213UL,4294742203UL,4294742191UL,4294742161UL,4294742141UL,4294742129UL,4294742119UL,4294742069UL,4294742063UL,4294742041UL,4294742029UL,4294741993UL,4294741961UL,4294741949UL,4294741939UL,4294741937UL,4294741883UL,4294741877UL,4294741873UL};
uint32_t num_primes = 10000;

//includes cleaning up the matrix and the straightening
uint32_t rank_of_big_matrix(uint32_t num_rows, uint32_t num_cols) {
	global_num_rows = num_rows;
	clean_big_matrix(num_rows,num_cols);
	
	/*
	for (int row=1;row<=num_rows;row++) {
		for (int col=1;col<=num_cols;col++) {
			gmp_printf("%Qd ", *mpq_get_A(row,col));fflush(stdout);
		}
		printf("\n");fflush(stdout);
	}
	printf("done\n\n");fflush(stdout);
	*/
	
	mpz_t max;
	mpz_init_set_str(max, "0", 10);

	mpz_t buffer;
	mpz_init_set_str(buffer, "0", 10);
	
	for (int row=1;row<=num_rows;row++) {
		for (int col=1;col<=num_cols;col++) {
			mpz_abs(buffer,mpq_numref(*mpq_get_A(row,col)));
			if (mpz_cmp(buffer,max)>0) {
				mpz_set(max,buffer);
			}
		}
	}
	
	int logA = mpz_binary_log_rounded_down(max);
	double n = num_rows;if(num_cols<num_rows) n=num_cols;
	
	//every prime is at least >= 2^31.
	//bin_log(n^{n/2}||A||^n) / 31
	//= (  bin_log(n^{n/2}) + n*(logA+1)  ) / 31  +1
	//= (  {n/2}*bin_log(n) + n*(logA+1)  ) / 31  +1
	int num_runs = ceil(  (log2(n)*n*0.5 + (logA+1)*n ) * 0.0322580645161 +1  );
	
	//printf("number of runs = %d\n",num_runs);fflush(stdout);
	
	mpz_clear(buffer);
	mpz_clear(max);

	if (num_runs > num_primes) {
		printf("Error: Not enough primes hard-coded in 'straighten-rust-interface.c'!\n");
		fflush(stdout);
		exit(1);
	}
	
	
//printf("number of primes = %d\n",	num_runs);
	////////////////////////////////////////////////////////////////////
	// num_runs = 1;
    // printf("To speed things up, we only use a single prime.\n");
	////////////////////////////////////////////////////////////////////
	
	uint32_t max_rank = 0;
	uint32_t *ranks = calloc(num_runs,sizeof(uint32_t));
	
	ranks[0] = rank_of_big_matrix_p(num_rows,num_cols,primes[0]);
	
	if (ranks[0]<n) {
//printf("not full rank.\n");fflush(stdout);
		#pragma omp parallel for
		for (int i=1;i<num_runs;i++) {
			ranks[i] = rank_of_big_matrix_p(num_rows,num_cols,primes[i]);
		}
		max_rank = 0;
		for (int i=0;i<num_runs;i++) {
			uint32_t rank = ranks[i];
			if (rank>max_rank) {
				max_rank=rank;
			}
		}
	} else {
//printf("full rank.\n");
		max_rank = ranks[0];
	}

	
	free(ranks);
	
	
	/*
	//Sanity check if all modular inverses of 4294967291UL are computed correctly and no overflows occur:
	p=4294967291UL;
	uint64_t c=0;
	for (uint64_t t=p-1;t>0;t--) {
		c++;
		if (c % 10000000 == 0) {
			printf("%ld\n",c);fflush(stdout);
		}
		if (prod_mod_p(t,inv_mod_p(t,p),p) != 1) {
			printf("ERROR!\n");
			exit(1);
		}
	}
	printf("OK!\n");
	exit(0);
	return 0;*/

//cleanup straightening:
	{
		for (int i=0;i<size_of_array_of_sstd_data_global_c;i++) {
			destruct_sstd_data_c(&(array_of_sstd_data_global_c[i]));
		}
		for (int i=0;i<size_of_array_of_sstd_data_global_c;i++) {
			destruct_shape_data_c(&(s_data_global_c[i]));
		}
		size_of_array_of_sstd_data_global_c=0;
		free(array_of_sstd_data_global_c);
		array_of_sstd_data_global_c=NULL;
	}
//cleanup big matrix:
	{	
		free(big_matrix_global_c);
		big_matrix_global_c=NULL;
		size_of_communicationarray=0;
	}


	return max_rank;
}





